Large N expansion of mass deformed ABJM matrix model: M2-instanton condensation and beyond

We find new bilinear relations for the partition functions of U(N)_k x U(N+M)_{-k} ABJ theory with two parameter mass deformation (m_1,m_2), which generalize the q-Toda-like equation found previously for m_1=m_2. By combining the bilinear relations with the Seiberg-like dualities and the duality cascade relations, we can determine the exact values of the partition functions recursively with respect to N. This method is more efficient than the exact calculation by the standard TBA-like approach in the Fermi gas formalism. As an application we study the large N asymptotics of the partition function with the mass parameters in the supercritical regime where the large N expansion obtained for small mass parameters is invalid.

==> anc/mathematica_files/k1_analytic/comparison_with_201207211v2_k1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     26242,        512]
NotebookOptionsPosition[     24459,        479]
NotebookOutlinePosition[     24895,        496]
CellTagsIndexPosition[     24852,        493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->
  "(Local2) In[28]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.92138009414237*^9, 
  3.9213800943084383`*^9}},ExpressionUUID->"93bc758f-9495-48d5-88fc-\
5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.921380102424485*^9, 
  3.921380102591207*^9}},ExpressionUUID->"7b7e9095-65ee-42ae-af9e-\
384b89abdfa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}]}], "Input",ExpressionUUI\
D->"01ea4431-c621-4972-b8ca-aacc853b6c96"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k1/230715_Z_k1_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k1_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "6"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
  3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
  3.921369492282576*^9}, {3.921380096280442*^9, 
  3.9213800995414257`*^9}},ExpressionUUID->"0bb32a5a-952c-43d1-8e51-\
fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"4\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", FractionBox[SqrtBox[\\\"3\\\"], \\\"2\
\\\"]], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"], \\\"]\\\"}]}], RowBox[{RowBox[{\\\
\"(\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", SqrtBox[\\\"3\\\"]]}], \
\\\")\\\"}]}]]}]\\).\"", 2, 6, 10, 21546119299523852611, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.9213694926124477`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"1b2a0943-7d3b-4161-9126-167122329cb9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``69.14198594393326"}],
  SequenceForm["N=", 1, "    ", 0``69.14198594393326],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"31d98dd4-8ff2-4e18-a245-35bca4bbc006"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{FractionBox[SuperscriptBox[\\\"\
\[ExponentialE]\\\", SqrtBox[\\\"3\\\"]], \
RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}], \\\"2\\\"]}]], \\\"-\\\", \
FractionBox[RowBox[{RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\
\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"16\\\
\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \\\"\[ImaginaryI]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\
\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"16\\\"], \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \
\\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\
\"2\\\"]], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}]}], \\\")\\\"}]}]]}]\\).\"", 2, 6, 11, 
   21546119299523852611, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.92136949264635*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"66a2ffe5-57b6-424e-80dd-2c4cc7855116"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``67.79603780856037", "+", 
    RowBox[{"0``67.90761344219625", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "    ", 
   Complex[0``67.79603780856037, 0``67.90761344219625]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492654724*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"0e6eb104-cf32-45a6-adb2-32228873b820"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"-\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"4\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]]}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]], RowBox[{SuperscriptBox[RowBox[{\\\"Plus\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"]}]], \\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}]}], RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]]}], \\\")\\\"}]}], RowBox[{\\\"2\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"7\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}]}]}], RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\
\\\"}]]}], RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"64\\\"]}], \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\
\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\
\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"64\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"3\\\", \\\" \\\
\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \
\\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\
\"2\\\"]], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\
\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"64\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]}]\\).\"", 2, 6, 12, 21546119299523852611, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.921369492700824*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"d67e3324-50a4-4e90-9200-43fcc84d4991"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 6, 13, 21546119299523852611, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.921369492713613*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"6fc8304f-6621-448c-86e8-1397d63c74ca"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``66.21728843323308", "+", 
    RowBox[{"0``66.23224577284286", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 3, "    ", 
   Complex[0``66.21728843323308, 0``66.23224577284286]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492719039*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"c009a357-033d-4b90-92ea-ca3cf0dd6a64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``64.4533907804972", "+", 
    RowBox[{"0``64.45248523871886", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 4, "    ", 
   Complex[0``64.4533907804972, 0``64.45248523871886]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.9213694929723577`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"95fc4e0b-23ca-4c6c-ab7f-f6112cb1a460"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``62.44911244950675", "+", 
    RowBox[{"0``62.44804122107246", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 5, "    ", 
   Complex[0``62.44911244950675, 0``62.44804122107246]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369494543209*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"4786695b-4f66-41d1-a37b-71ec93c8aac4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``60.192774407385464", "+", 
    RowBox[{"0``60.188717626512656", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 6, "    ", 
   Complex[0``60.192774407385464, 0``60.188717626512656]],
  Editable->False]], "Print",
 CellChangeTimes->{3.921369417260405*^9, 3.92136947943882*^9, 
  3.9213695120472927`*^9},
 CellLabel->
  "During evaluation of (Local2) \
In[6]:=",ExpressionUUID->"ed1ab18b-5986-4e31-96f1-30ed8bb96d2a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 228, 5, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[789, 27, 397, 8, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1189, 37, 298, 6, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1490, 45, 463, 16, 86, "Input",ExpressionUUID->"01ea4431-c621-4972-b8ca-aacc853b6c96"],
Cell[CellGroupData[{
Cell[1978, 65, 3158, 80, 257, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[5139, 147, 1263, 21, 88, "Message",ExpressionUUID->"1b2a0943-7d3b-4161-9126-167122329cb9"],
Cell[6405, 170, 463, 11, 25, "Print",ExpressionUUID->"31d98dd4-8ff2-4e18-a245-35bca4bbc006"],
Cell[6871, 183, 4712, 68, 78, "Message",ExpressionUUID->"66a2ffe5-57b6-424e-80dd-2c4cc7855116"],
Cell[11586, 253, 574, 13, 25, "Print",ExpressionUUID->"0e6eb104-cf32-45a6-adb2-32228873b820"],
Cell[12163, 268, 9426, 132, 195, "Message",ExpressionUUID->"d67e3324-50a4-4e90-9200-43fcc84d4991"],
Cell[21592, 402, 505, 11, 24, "Message",ExpressionUUID->"6fc8304f-6621-448c-86e8-1397d63c74ca"],
Cell[CellGroupData[{
Cell[22122, 417, 574, 13, 25, "Print",ExpressionUUID->"c009a357-033d-4b90-92ea-ca3cf0dd6a64"],
Cell[22699, 432, 574, 13, 25, "Print",ExpressionUUID->"95fc4e0b-23ca-4c6c-ab7f-f6112cb1a460"],
Cell[23276, 447, 574, 13, 25, "Print",ExpressionUUID->"4786695b-4f66-41d1-a37b-71ec93c8aac4"],
Cell[23853, 462, 578, 13, 25, "Print",ExpressionUUID->"ed1ab18b-5986-4e31-96f1-30ed8bb96d2a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
E^(m2/2)/((E^(-1/2*m1) + E^(m1/2))*(1 + E^m2))


==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
  (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/
          2 - (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
    E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
        ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + 
           ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/
       ((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/4*(E^(m2/2)*(((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
             (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
              Sech[(-m1 + (2*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
          (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[(-m1 + (2*I)*Pi)/
                 2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
           (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
      E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
             (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
              Sech[(m1 + (2*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
          ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
           (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + 
             ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/
            2))/((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))))/
    ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^m2)*Pi) + 
  (E^(m2/2)*(E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
     (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
           (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                 (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
            (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
       E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
           ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
            (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + ((2*I)*
                Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/
          ((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
      (4*(E^(-m1) - E^m1)*Pi)))/(2*(E^(-1/2*m1) + E^(m1/2))*(1 + E^m2)) + 
  (((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
         Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
          Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
      Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] + ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2])/E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/
            Pi))/2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
          E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/
        2))/((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
         (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2])/
            E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/
          2))/((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
    (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*
        Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
            Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
       ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1)/
   (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi))/3


==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(
  -1/8*
   ((((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
             (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
              Sech[(-m1 + (2*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
          (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[(-m1 + (2*I)*Pi)/
                 2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
           (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
      E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
             (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
              Sech[(m1 + (2*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
          ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
           (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + 
             ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/
            2))/((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))*
     (E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
      (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                Sech[(-m1 + (2*I)*Pi)/2])/2))/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
            (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                  (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
             (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
        E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                Sech[(m1 + (2*I)*Pi)/2])/2))/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
            ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
       (4*(E^(-m1) - E^m1)*Pi)))/((E^(-m1) - E^m1)*Pi) + 
  (E^(m2/2)*(((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
           E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/2 + 
        ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
          (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
      ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
           Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/2 + 
        (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
           E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
      ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
           E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
        ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
           Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
      ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
           Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
          ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
        (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
          ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
      ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
     E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*
         Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
         Pi*Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
          (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2])/
             E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(-m1 + (4*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/
               Pi))/2))/((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
     (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*
         Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
         Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
         Sech[(-m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
           2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - 
          (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
        ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1))/
   (4*(E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*(1 + E^m2)*
    Pi) + 
  (E^(m2/2)*
    (-1/4*(E^(m2/2)*(((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                 Sech[(-m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
             (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                   (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
              (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
         E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                 Sech[(m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
             ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                 E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                 E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^m2)*Pi) + 
     (E^(m2/2)*(E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
        (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                  Sech[(-m1 + (2*I)*Pi)/2])/2))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
              (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                    (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
               (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
          E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                  Sech[(m1 + (2*I)*Pi)/2])/2))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*((-2*I)*E^m2*
                Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                  E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                  E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
         (4*(E^(-m1) - E^m1)*Pi)))/(2*(E^(-1/2*m1) + E^(m1/2))*(1 + E^m2)) + 
     (((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
               2])/2))/((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
             E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/
               Pi))/2))/((1 + E^(3*m2))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
           Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*
           Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
              Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
              Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
            (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*
                Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
              ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
          ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
       (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(
                -2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
           Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/E^
                (m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/
               Pi) - (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
               Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*
                Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
          ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1)/
      (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/(3*(E^(-1/2*m1) + E^(m1/2))*
    (1 + E^m2)) - 
  (E^(m1/2)*(((-1/8*I)*E^(((-1/2*I)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/
               2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
          2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
           ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
       ((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) - 
    (((I/8)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/
            E^(((2*I)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
            E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(4*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
    E^((3*m1)/2)*(((-1/8*I)*E^(m2/2 - ((I/2)*m1*m2)/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
        ((-2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
           ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi))/
          2 + (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
           ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
             Sech[(-2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
          2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
    (((-1/8*I)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/4)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*
        Pi*Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
            E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi))/2 + 
         ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*Sech[m1/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
             Sech[(2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
          2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
   (4*(E^(-2*m1) - E^(2*m1))*Pi))/4


==> anc/mathematica_files/k1_analytic/k1_exactvalues/230715_Z_k1_M0_N5.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
     (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
           (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                 (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
            (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
       E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
           ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
            (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + ((2*I)*
                Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/
          ((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
      (4*(E^(-m1) - E^m1)*Pi))*(((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Pi*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
           E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/2 + 
        ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
          (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
      ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
           Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/2 + 
        (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
           E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
      ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
           E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
        ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
           Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
      ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
     ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
           Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
          ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
        (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
          ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
      ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
     E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*
         Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
         Pi*Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
          (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2])/
             E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(-m1 + (4*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/
               Pi))/2))/((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
     (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*
         Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
         Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
         Sech[(-m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
           2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - 
          (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
        ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1))/
   (8*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi) - 
  ((((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
         (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/
           2 - (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
     E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
         ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2])/E^((I*m1*m2)/Pi) + 
            ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/E^((I*m2*(m1 + (2*I)*Pi))/Pi))/
           2))/((1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))*
    (-1/4*(E^(m2/2)*(((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                 Sech[(-m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
             (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                   (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
              (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
         E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                 Sech[(m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
             ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                 E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                 E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^m2)*Pi) + 
     (E^(m2/2)*(E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
        (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                  Sech[(-m1 + (2*I)*Pi)/2])/2))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
              (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                    (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
               (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
          E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                  Sech[(m1 + (2*I)*Pi)/2])/2))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*((-2*I)*E^m2*
                Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                  E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                  E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
         (4*(E^(-m1) - E^m1)*Pi)))/(2*(E^(-1/2*m1) + E^(m1/2))*(1 + E^m2)) + 
     (((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
               2])/2))/((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
             E^((((3*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/
               Pi))/2))/((1 + E^(3*m2))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
           Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*
           Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
              Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
              Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
            (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*
                Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
              ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
          ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
       (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(
                -2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
           Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/E^
                (m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/
               Pi) - (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
               Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*
                Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
          ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1)/
      (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/(12*(E^(-m1) - E^m1)*Pi) - 
  (E^(m2/2)*
    (E^(m1/2)*(((-1/8*I)*E^(((-1/2*I)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(2*m1 + I*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
          (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
          (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
         (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
          (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
           (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
           ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(m1 + (2*I)*Pi)/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
         Sech[(m1 + (2*I)*Pi)/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*
             Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/2 + 
          (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
            Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
          (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
              Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*
             Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(
                m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
          ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
             Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
         (((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - 
          (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
           2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
            ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
           2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) - 
     (((I/8)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
          ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
             Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
           ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
             Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
         Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
             Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
             Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/
           2))/((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
          ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
         ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
          (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
               2])/2))/((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
             E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
            Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
             Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(
                m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
             E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2])/2 + 
          ((2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
             Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(3*m1 + (4*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
         (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
          (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
           2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
            ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
           2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
     E^((3*m1)/2)*(((-1/8*I)*E^(m2/2 - ((I/2)*m1*m2)/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
           I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
           ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(m2/2 - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (-m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
           I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
           (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 - I*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
            Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
           ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
            Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
             Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
             Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
         Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Pi*
         Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2])/2))/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
            Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
          ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
         Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + 
                (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
           2 + ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
           ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
         Sech[(-m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2] + 
          ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/2 + 
          ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
         ((-2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
           E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                2])/E^(((6*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
             E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi))/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + 
                 (3*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
            ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
           2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
     (((-1/8*I)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]^2*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
         ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
         Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
           ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
          (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*
         Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
           (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*
         Pi*Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
         Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
           (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*Sech[(2*m1 - I*Pi)/2]*
         Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
           I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
         ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
           ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
         (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
           I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
        ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
            Pi)*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
           2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
            Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
        ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
            Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
         ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
         Sech[(-m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
           2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
           Sech[(m1 + (2*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
         Sech[(2*m1 + (3*I)*Pi)/2])/
        ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
           I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
            (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2] + 
          (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
             E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
             E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + 
                (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
               2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
          (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
         Sech[(m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
             Pi)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2] + 
          (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/2 + 
          (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
             E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
         (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
            (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
         (((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
             E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi))/2 + 
          ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
          (2*I)*E^(2*m2)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*
             Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
           2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
         (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2)))/
   (4*(E^(-1/2*m1) + E^(m1/2))*(E^(-2*m1) - E^(2*m1))*(1 + E^m2)*Pi) + 
  (E^(m2/2)*
    (-1/8*((((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                 Sech[(-m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
             (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                   (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
              (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
         E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                 Sech[(m1 + (2*I)*Pi)/2])/2))/
            ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
             ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                 E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                 E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
             (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))*
        (E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
         (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                  (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                   Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                  Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*(
                ((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                     (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/2 - 
                (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - 
                E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
           E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                  (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                   Sech[(m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                  Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*(
                (-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                   E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                   E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*(1 - 
                E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/(4*(E^(-m1) - E^m1)*
           Pi)))/((E^(-m1) - E^m1)*Pi) + 
     (E^(m2/2)*(((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
              E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/2 + 
           ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/
                2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
         ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
              Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                2])/2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
              E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
        ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
              E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/
                2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
              Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
         ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
        ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (m1 + I*Pi))*Pi*((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
              Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
             ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
           (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^((((3*I)/2)*m1*m2)/
                Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                 2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
         ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + 
                I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                 Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*
            Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(
                m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*
            Sech[(m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
               Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                Sech[(m1 + (2*I)*Pi)/2])/2))/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + (2*I)*
                E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/
                  2]*Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(
                -m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
             (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*
                 Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
               ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
                E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
           ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
        (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + 
                I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]))/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
            Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(
                -m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
            Sech[(-m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
            (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
           ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
              Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
                E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                  (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
                Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(
                m1 + I*Pi))*Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - 
             (2*I)*E^((3*m2)/2)*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
                Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*Sech[
                  (-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
                E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2))/
           ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^m1))/
      (4*(E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*(1 + E^m2)*
       Pi) + 
     (E^(m2/2)*(-1/4*(E^(m2/2)*(((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                   (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                    Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                   Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
                (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                      (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/
                  2 - (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
                (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
            E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                   (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                    Sech[(m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                   Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
                ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                    E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                    E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
                (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))))/
          ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^m2)*Pi) + 
        (E^(m2/2)*(E^m2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^m2)^2) - 
           (((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/2 - 
                      ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (((2*I)*Sech[m1/2])/
                     E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1/2 - 
                        ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                      (-m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                     ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                    Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
                 (((-2*I)*E^((I*m1*m2)/Pi)*Sech[m1/2] + ((2*I)*Sech[
                       (-m1 + (2*I)*Pi)/2])/E^((I*m2*(-m1 + (2*I)*Pi))/Pi))/
                   2 - (2*I)*E^m2*Sech[(m1 + (2*I)*Pi)/2]))/((1 - E^(2*m2))*
                 (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2) - 
             E^(m1/2)*((I*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                    (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                     Sech[(m1 + (2*I)*Pi)/2])/2))/((1 - E^((2*I)*(-1/2 - 
                     ((I/2)*m2)/Pi)*Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                    Pi))) + (I*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
                 ((-2*I)*E^m2*Sech[(-m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2])/
                     E^((I*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2])/
                     E^((I*m2*(m1 + (2*I)*Pi))/Pi))/2))/((1 - E^(2*m2))*
                 (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
            (4*(E^(-m1) - E^m1)*Pi)))/(2*(E^(-1/2*m1) + E^(m1/2))*
          (1 + E^m2)) + (((-1/2*I)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
                E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                  (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
                Sech[(-m1 + (2*I)*Pi)/2])/2 + 
             ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/
                  2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
           ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
             ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/
                  2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
                Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
             (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
                E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                  (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
                Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
           ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((((-2*I)*Sech[m1/2]*Sech[
                  (-2*m1 - I*Pi)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*
                E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/
                  2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
             (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - (2*I)*
                E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/
                  2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
           ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
              (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
            ((-2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
              Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*
                Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + ((2*I)*Sech[
                  (-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
                E^((((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
             (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^((((3*I)/2)*m1*m2)/
                  Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                   2])/E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
           ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
          E^m1*(((-1/4*I)*E^(((-1/2*I)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                  (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
              (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/4)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                 (-m1 + I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/
                    Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                  2]))/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/4)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + 
                I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
               (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
             ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                  (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/
                2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
              ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                  Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
              (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
                I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
              ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
                  Sech[(m1 + (2*I)*Pi)/2])/2))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/2)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Pi*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
                Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*
                E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
                Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
                  Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
                  Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
             ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
                 (-m1 + I*Pi))*Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2]*
                 Sech[(m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m2*(2*m1 + I*Pi))/
                  Pi) - (2*I)*E^((3*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*
                Sech[(-2*m1 + (3*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*
                   Sech[(-m1 + (2*I)*Pi)/2])/E^((((3*I)/2)*m1*m2)/Pi) + 
                 ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
                  E^((((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
             ((1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) + 
          (((-1/4*I)*E^(((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
              Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*
              (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/4)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
                 (m1 + I*Pi))*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                  (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - (2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]))/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/4)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
                I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + (2*I)*
                E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                  2])*Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*
              (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                  (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*
              Sech[(-m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
                 Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/2)*E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
              ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                  Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
              (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
                 Pi)*Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
               (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
                 (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
                  Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
             ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))) + 
            ((I/2)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Pi*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
                Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*
                E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
                Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
                  E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                    (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
                  Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (-1/2 - (I*m2)/Pi)*Pi))) + ((I/2)*E^((1/2 - ((I/2)*m2)/Pi)*
                 (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
              (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
                E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
                Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
               ((-2*I)*E^((((3*I)/2)*m1*m2)/Pi)*Sech[m1/2]*Sech[
                   (m1 + (2*I)*Pi)/2] + ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*
                   Sech[(m1 + (4*I)*Pi)/2])/E^((((3*I)/2)*m2*(-m1 + 
                      (2*I)*Pi))/Pi))/2))/((1 + E^(3*m2))*
              (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*(1 + E^((2*I)*
                 (1/2 - (I*m2)/Pi)*Pi))))/E^m1)/
         (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/(3*(E^(-1/2*m1) + E^(m1/2))*
       (1 + E^m2)) - 
     (E^(m1/2)*(((-1/8*I)*E^(((-1/2*I)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/
                Pi)*Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
            (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(m1 + (2*I)*Pi))/Pi + 
             (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
            (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
             2)*Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
           (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
            (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
             2)*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
               Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - (2*I)*E^
                ((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
               Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
               Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - (2*I)*E^
                ((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
               Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
           ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
             ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[
                 (-3*m1 - (2*I)*Pi)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
               Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*
               Pi)*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
           Sech[(m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[
                 (-3*m1 - (2*I)*Pi)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
               Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*
               Pi)*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2]))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/
                Pi)*Pi)*Pi*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/
                 2] + (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2 + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1 - (I*m2)/Pi)) - 
              (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/E^(m1*(-1/2 - 
                  (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
               Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(m1 + (2*I)*Pi)/2] + ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[
                m1/2]*Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/
                  2])/E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/
                 2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
             ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2])/2 + 
            ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*Sech[
                (2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
             Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
            (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                  2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[
                (-3*m1 + (4*I)*Pi)/2])/2 + 
            ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[
                (2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (-m1 + (4*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
           (((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - 
            (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*Sech[
                m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
              ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
                Sech[(-3*m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/
                 Pi))/2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
                Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
              ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
                Sech[(-m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
             2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi)))) - 
       (((I/8)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi + 
             (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
            ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[
                (3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
             Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[
                m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^
                ((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
             ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^
                ((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^
                ((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
               Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - (2*I)*E^
                ((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
               Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/E^
                (m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
               Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - (2*I)*E^
                ((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
               Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[
                m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
            ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
              (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(3*m1)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
           ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(3*m1)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                 2])/2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/E^
                (m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
            ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/
                 2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
            (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1/2 - 
                  (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2*
                Sech[(-2*m1 - I*Pi)/2])/E^(m1*(-1 - (I*m2)/Pi)) + 
              (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/
                 2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
            ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
               Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[
                (2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
             ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
               Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2*
                Sech[(-2*m1 + I*Pi)/2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2])/2 + 
            ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[
                (3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + (2*I)*E^
                ((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[
                (2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                  2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (4*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/
                   Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
                 (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*Sech[
                (2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
           (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-m1 + (2*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
            (2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*Sech[
                m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
              ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
                Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/Pi))/
             2 + (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
                Sech[(3*m1 + (2*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
              ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
                Sech[(3*m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/Pi))/
             2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
       E^((3*m1)/2)*(((-1/8*I)*E^(m2/2 - ((I/2)*m1*m2)/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
             I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/
              Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
             ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(m2/2 - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
             I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
             (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 - I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + 
                I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
             ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
           Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[
                (3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - 
             ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[
                (3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Pi*
           Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2])/2))/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
              Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^
                ((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
               Sech[(m1 + (2*I)*Pi)/2])/2 + 
            ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                 2])/2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
           Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
            ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/
                 2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
            ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                 2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^
                ((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
               Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
            ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                 2])/2))/((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
               Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^
                ((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
               Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
            ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + 
                  (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                 2])/2))/((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
               Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2] + 
            ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[
                (-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[
                (m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[
                (-m1 + (4*I)*Pi)/2])/2 + 
            ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
              (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[
                (m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*
           ((-2*I)*E^(2*m2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
               2]*Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
              Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
             E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/
                  2])/E^(((6*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
                Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/E^
                (((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi))/2 + 
            (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                 (-2*m1 + (3*I)*Pi)/2])/E^(((2*I)*m1*m2)/Pi) + 
              ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
                Sech[(-2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(m1 + (2*I)*Pi))/
                 Pi))/2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
       (((-1/8*I)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]^2*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
           ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
           Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - 
                  ((I/2)*m2)/Pi)) - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
             ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - 
                  ((I/2)*m2)/Pi)) - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2])/2)*
           Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*
           Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - 
                  ((I/2)*m2)/Pi)) - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2])/2)*
           Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
             (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
            (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(m2/2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi))*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
             (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*Sech[(2*m1 - I*Pi)/2]*
           Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
             I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
           ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/
              Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
             ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
           (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
             I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
          ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/E^
                (m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
              Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/E^
                (m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[
                (m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
              Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
           ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/E^(m1*(-1/2 - 
                  (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
               Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
            (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
             Sech[(m1 + (2*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (I*m2)/Pi)) - 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
          ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
           Sech[(-m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/
                  2])/E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[
                (-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
             Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/E^
                (3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
              (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
             I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
            (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^(m1*(-1/2 - 
                  (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
          ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
              (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(3*m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (I*m2)/Pi)) + 
              (2*I)*E^((-1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
            (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/E^(m1*(-1/2 - 
                  (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
               Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
          ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
            (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
              Pi)*Pi*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
               Pi)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2] + (((-2*I)*Sech[(3*m1)/2]*
                Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/E^
                (3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + (2*I)*E^
                ((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[
                (-m1 + (4*I)*Pi)/2])/2 + (((-2*I)*Sech[m1/2]*
                Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/E^
                (m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + (2*I)*E^
                ((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[
                (-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[
                (m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
           (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
              (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
           (((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
               Sech[(-m1 + (2*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
                Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/E^
                (((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi))/2 + 
            ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
              Sech[(m1 + (4*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
            (2*I)*E^(2*m2)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(3*m1 + (4*I)*Pi)/2] + ((-2*I)*E^(((2*I)*m1*m2)/Pi)*Sech[
                m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
              ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
                Sech[(2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-m1 + (2*I)*Pi))/
                 Pi))/2))/((1 - E^(4*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
           (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
      (4*(E^(-2*m1) - E^(2*m1))*Pi)))/(4*(E^(-1/2*m1) + E^(m1/2))*
    (1 + E^m2)) + (((I/32)*E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)^2*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi))*Pi*Sech[m1/2]^2*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]))/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) - 
    ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
        ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + (2*I)*Pi))*Pi*Sech[m1/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) + 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + (2*I)*Pi) - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
        ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]^2*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + (2*I)*Pi))*Pi*Sech[m1/2]*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) + 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + (2*I)*Pi) + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
        ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^(((-1/2*I)*m2*(-m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
         Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) + 
        (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) - 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) + 
        I*(1/2 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2]^2)/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/
         Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
      Sech[(m1 + (2*I)*Pi)/2]^2)/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
       (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) + 
        I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]^2*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
        ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
        I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]^2*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (2*I)*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
         Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*
          Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(4*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*
          Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1 - (I*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(3*m1)/2])/E^(m1*(-1 - (I*m2)/Pi)) + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
     ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
        ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(3*m1)/2])/E^(m1*(-1 - (I*m2)/Pi)) + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 + 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
     ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 - I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(-3*m1 - (2*I)*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 + 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]^2*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
       (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      Sech[(-m1 + (2*I)*Pi)/2]*
      ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
       ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
    ((I/16)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
      ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(3*m1)/2] + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
    ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
        ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(3*m1)/2] + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
         Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
     ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
         Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
       (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
         Pi)*Pi*Sech[m1/2]*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
         Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
      Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
          E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
            (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
          E^(m1*(-1 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
       ((-2*I)*E^(m1*(-1 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
     ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(-1 - (((3*I)/2)*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
          Pi)*Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
       (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
          Pi)*Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
       (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*
      Pi*Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
          Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
       (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
          Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] + 
       ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
         Pi)*Pi*((2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(2*m1 + I*Pi))*
        Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
       ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*Sech[(m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(4*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + I*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
        I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(4*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
        (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
      Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(4*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
    ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + I*Pi) - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(4*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
      Sech[m1/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*
      (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
         (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
         Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
      ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2])/2 + 
       ((2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2])/2))/
     ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2*
      (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
         Pi)*Pi*((2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi))*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
          (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
       (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2 + 
       ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]^2*
          Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(m1 + (2*I)*Pi))*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/2))/
     ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
      (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
         (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
        (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
      (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
         Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
        E^((((5*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((5*m2)/2)*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
         Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
        E^((((5*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
       ((-2*I)*E^((((5*I)/2)*m1*m2)/Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
       (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2])/E^((((5*I)/2)*m1*m2)/Pi) + 
         ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(-m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
     ((1 + E^(5*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))^2) - 
    E^m1*(((-1/16*I)*E^(m2/2 - ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]^2*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - (I*m1*m2)/Pi - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*
           Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/8)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2)*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]^2*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]^2*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
            Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
            Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) - (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - (I*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])*
        Sech[(-m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-3*m1 + (2*I)*Pi)/2])/E^(m1*(-1 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-3*m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-4*m1 + (3*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
        ((-2*I)*E^((5*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/E^((((15*I)/2)*m1*m2)/Pi) - 
           ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
            E^((((5*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi))/2 + 
         ((-2*I)*E^((((5*I)/2)*m1*m2)/Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
            E^((((5*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2])/E^((((5*I)/2)*m1*m2)/Pi) + 
           ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
            E^((((5*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
       ((1 + E^(5*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))) - 
    (((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^m2)^2*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/8)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^m2)*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2])/
            E^(3*m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
          2))/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/16)*E^((I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (I*m1*m2)/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - (I*m2*(-2*m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(4*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi))*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - ((I/2)*m2)/Pi)) - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] - 
           (2*I)*E^((-1 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2)*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + 
         (((2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2)*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1 - (I*m2)/Pi)) - 
           (2*I)*E^((-1 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(4*m1 - I*Pi)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1 - (I*m2)/Pi)) - 
           (2*I)*E^((-1 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(4*m1 - I*Pi)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(4*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 - I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1 - (I*m2)/Pi)) + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1 - (I*m2)/Pi)) + 
           (2*I)*E^((-1 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1 - (I*m2)/Pi)) + (2*I)*E^((-1 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (I*m2)/Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
            Sech[(4*m1 + I*Pi)/2] - (2*I)*E^((-1 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] + 
         ((2*I)*E^(m1*(-1 - ((I/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/2] - (2*I)*E^((-1 - ((I/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/2)*
        Sech[(m1 + (4*I)*Pi)/2])/((1 + E^((2*I)*(-1 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi + (2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
            E^(3*m1*(-1 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/E^(m1*(-1 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^((-1 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          (((3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
            E^(3*m1*(-1/2 - ((2*I)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + I*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((((2*I)*Sech[(3*m1)/2]*Sech[(-4*m1 - I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/E^(3*m1*(-1/2 - ((2*I)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/2 + 
         ((2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
            Sech[(4*m1 + (5*I)*Pi)/2])/2))/
       ((1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((2*I)*E^((((15*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2])/E^((((5*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
              Pi))/2 + ((2*I)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (4*I)*Pi)/2])/E^((((5*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^((5*m2)/2)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         ((-2*I)*E^((((5*I)/2)*m1*m2)/Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
            E^((((5*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi))/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
             Sech[(4*m1 + (3*I)*Pi)/2])/E^((((5*I)/2)*m1*m2)/Pi) + 
           ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
             Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
            E^((((5*I)/2)*m2*(m1 + (2*I)*Pi))/Pi))/2))/
       ((1 + E^(5*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))))/E^m1 + 
    E^(2*m1)*(((-1/16*I)*E^(m2 - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]^3*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - (I*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^3*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - (I*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m1*m2)/Pi)*Pi*Sech[m1/2]^2*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          (I*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]^2*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((((-7*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((3*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - (I*m1*m2)/Pi - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-3*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - ((I/2)*m1*m2)/Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 - I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - (I*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]^2*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          (I*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-9*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/
           Pi)*Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((3*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi)*
        Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) - 
          (((3*I)/2)*m1*m2)/Pi)*Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(3*m1*(1/2 - ((2*I)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]^2*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - (I*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi)*
        Pi*Sech[(-2*m1 - I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          (I*m2*(m1 + (2*I)*Pi))/Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^3*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2 - ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - (I*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi))*Pi*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((3*m2)/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*Sech[m1/2]*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*
           (2*m1 + I*Pi))*Pi*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]^2*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]^2 + (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - (I*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(3*m1)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + I*Pi))/
           Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - (I*m2*(2*m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m1*m2)/Pi + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - ((2*I)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi))*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          (I*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((3*m2)/2 - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]^2 + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2)*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          (I*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi - (I*m2*(3*m1 + (2*I)*Pi))/Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi - (I*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          (I*m2*(3*m1 + (2*I)*Pi))/Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-I)*m2*(-m1 + I*Pi))/Pi - (I*m2*(m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2 + ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m2*(-m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-I)*m1*m2)/Pi - (I*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          I*(1/2 - ((2*I)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*
           (m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 - I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         ((2*I)*E^(m1*(-1/2 - ((I/2)*m2)/Pi))*Sech[m1/2] - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(2*m1 + I*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + ((2*I)*E^(3*m1*(-1/2 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*
                Pi))*Sech[(3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] + ((-2*I)*E^(m1*(-1/2 - (I*m2)/Pi))*
            Sech[m1/2]*Sech[(-2*m1 - I*Pi)/2] + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/2 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2)*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + (2*I)*Pi) - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi)*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(-m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m1*m2)/Pi - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          (((3*I)/2)*m2*(-m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(-m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2])*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) - 
          (((3*I)/2)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + 
         ((-2*I)*E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(m1 + (2*I)*Pi))*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (4*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-3*I)*m2*(-m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(m1 + (4*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/2 - ((2*I)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2 + 
         ((-2*I)*E^(m1*(-1/2 - ((2*I)*m2)/Pi))*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*
              (m1 + (2*I)*Pi))*Sech[(m1 + (2*I)*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
            Sech[(-2*m1 + (5*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 + E^(3*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(-m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(-m1 + I*Pi))*Pi*
        (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((5*m2)/2)*
          Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
           Sech[(-m1 + (4*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
         (((-2*I)*Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
            E^((((5*I)/2)*m1*m2)/Pi) + ((2*I)*Sech[(m1 + (2*I)*Pi)/2]*
             Sech[(-m1 + (4*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/E^((((5*I)/2)*m2*(m1 + (2*I)*Pi))/
              Pi))/2 + (((2*I)*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*
             Sech[(m1 + (2*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
            E^((((15*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
             Sech[(-m1 + (6*I)*Pi)/2])/E^((((5*I)/2)*m2*(3*m1 + (2*I)*Pi))/
              Pi))/2))/((1 + E^(5*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi)))) + 
    (((-1/16*I)*E^(m2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^3*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^3*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (I*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + ((I/2)*m1*m2)/Pi)*Pi*Sech[m1/2]^2*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((2*I)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + I*Pi)/2]))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((((7*I)/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + I*Pi)/2]))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*
        Pi*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((I*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) + ((I/2)*m1*m2)/Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) + (I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((3*I)/2)*m1*m2)/Pi - (I*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((9*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + I*Pi)/2])*
        Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) + (((3*I)/2)*m1*m2)/Pi - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + I*Pi)/2])*
        Sech[(-m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi)*
        Pi*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (((3*I)/2)*m1*m2)/Pi)*Pi*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(-3*m1*(1/2 - ((2*I)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + I*Pi)/2])*
        Sech[(-m1 + (2*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - (I*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)^3*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]^2)/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          (I*m2*(-m1 + (2*I)*Pi))/Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]^2)/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^3*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2 + ((I/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (I*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi))*Pi*Sech[m1/2]^2*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*Sech[m1/2]*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*
        Pi*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(m2/2 + (1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*
        Pi*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (I*m1*m2)/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((3*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/
           Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((((-3*I)/2)*m2*(-2*m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - (I*m2*(-2*m1 + I*Pi))/
           Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (((2*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (I*m2)/Pi)*
           Pi)*Pi*Sech[m1/2]^2*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((3*m2)/2 - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          ((I/2)*m1*m2)/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]^2)/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]^2)/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]^2*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[(2*m1 - I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + I*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] + (((-2*I)*Sech[m1/2]^2)/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (2*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2 - (I*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2 - m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(m1 + I*Pi))/
           Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^3*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - (I*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)^2*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/2 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          (I*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2])*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          (I*m2*(-3*m1 + (2*I)*Pi))/Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-3*m1 + (2*I)*Pi))/
           Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)^2*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          (I*m2*(-3*m1 + (2*I)*Pi))/Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-I)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/
           Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi - 
          (I*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi - (I*m2*(-m1 + (2*I)*Pi))/
           Pi)*Pi*Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - I*Pi)/2] + (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + ((I/2)*m1*m2)/Pi + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]*((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - ((2*I)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2])*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(-m1 + (2*I)*Pi))/Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]^2)/E^(m1*(-1/2 - (I*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (I*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/2)*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((3*m2)/2 - (((3*I)/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + ((I/2)*m1*m2)/Pi - ((I/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^3*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((I*m1*m2)/Pi - (I*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + ((I/2)*m1*m2)/Pi - 
          ((I/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)^2*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (((3*I)/2)*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/2))/((1 + E^m2)*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2])*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (4*I)*Pi)/2])/((1 + E^m2)*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/2 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (((2*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2])/2)*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (4*I)*Pi)/2])/((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - (I*m2)/Pi)*(m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*
           (-m1 + (2*I)*Pi))*Pi*Sech[(2*m1 - I*Pi)/2]*
        Sech[(-m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi) - 
          ((I/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((((-2*I)*Sech[m1/2]*Sech[(2*m1 - I*Pi)/2])/
            E^(m1*(-1/2 - (I*m2)/Pi)) + (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-m1 + (2*I)*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-m1 + (2*I)*Pi)/2])/2 - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2])/
            E^(3*m1*(-1/2 - (I*m2)/Pi)) - (2*I)*E^((-1/2 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/2)*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - (I*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi - 
          (((3*I)/2)*m2*(-m1 + (2*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-3*I)/2)*m2*(m1 + I*Pi))/Pi - ((I/2)*m2*(-m1 + (2*I)*Pi))/
           Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (-m1 + (2*I)*Pi) - (((3*I)/2)*m2*(m1 + I*Pi))/Pi)*Pi*
        Sech[(-m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-m1 + (2*I)*Pi)/2] - (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(m2/2 - (((3*I)/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) - 
          (((3*I)/2)*m2*(m1 + I*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(m1 + (2*I)*Pi)/2]*((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2])/E^(3*m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2])/2 + 
         (((-2*I)*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi) + 
          I*(1/2 - ((2*I)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (((2*I)*Sech[m1/2])/E^(m1*(-1/2 - ((I/2)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2])/2)*Sech[(m1 + (2*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((I/2)*m1*m2)/Pi - (((3*I)/2)*m2*(m1 + I*Pi))/Pi + 
          I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/
               2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)^2*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(-(m1*(1/2 - (I*m2)/Pi)) + (1/2 - ((I/2)*m2)/Pi)*
           (m1 + I*Pi) - (((3*I)/2)*m2*(m1 + I*Pi))/Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (3*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/
               2])/E^(m1*(-1/2 - (((3*I)/2)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - (((3*I)/2)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/2))/((1 + E^m2)*(1 - E^(2*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(-1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - I*Pi)/2] + 
         (2*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2])*Sech[(-m1 + (2*I)*Pi)/2]*
        Sech[(m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
       ((1 - E^((2*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-3*I)*m2*(m1 + I*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
             Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (2*I)*Pi)/2])/
            E^(3*m1*(-1/2 - ((2*I)*m2)/Pi)) - 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(-m1 + (4*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2])/2 - 
         (2*I)*E^(I*(-1/2 - ((2*I)*m2)/Pi)*Pi)*Sech[(m1 + (2*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((-2*I)*Sech[m1/2]*Sech[(m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/
               2]*Sech[(2*m1 + (3*I)*Pi)/2])/E^(m1*(-1/2 - ((2*I)*m2)/Pi)) + 
           (2*I)*E^((-1/2 - ((2*I)*m2)/Pi)*(-m1 + (2*I)*Pi))*
            Sech[(-m1 + (2*I)*Pi)/2]*Sech[(m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/2))/
       ((1 + E^m2)*(1 - E^(2*m2))*(1 + E^(3*m2))*
        (1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(-1/2 - ((2*I)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/2 - ((I/2)*m2)/Pi)*(m1 + I*Pi) + (1/2 - (I*m2)/Pi)*
           (m1 + I*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(m1 + I*Pi) + 
          (1/2 - ((2*I)*m2)/Pi)*(m1 + I*Pi))*Pi*
        (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
           Sech[(m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
          E^((((5*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((5*m2)/2)*
          Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] + 
         ((2*I)*E^((((15*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-m1 + (2*I)*Pi)/2]*
            Sech[(m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-m1 + (4*I)*Pi)/2]*
             Sech[(m1 + (6*I)*Pi)/2])/E^((((5*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
              Pi))/2 + ((-2*I)*E^((((5*I)/2)*m1*m2)/Pi)*Sech[m1/2]*
            Sech[(m1 + (2*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(-m1 + (2*I)*Pi)/2]*
             Sech[(m1 + (4*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^((((5*I)/2)*m2*(-m1 + (2*I)*Pi))/
              Pi))/2))/((1 + E^(5*m2))*(1 - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((2*I)*(1/2 - (I*m2)/Pi)*Pi))*
        (1 - E^((2*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))*
        (1 + E^((2*I)*(1/2 - ((2*I)*m2)/Pi)*Pi))))/E^(2*m1))/
   (4*(E^((-5*m1)/2) + E^((5*m1)/2))*Pi))/5


==> anc/mathematica_files/k1_analytic/recursion_analytic_k1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     15661,        399]
NotebookOptionsPosition[     14357,        371]
NotebookOutlinePosition[     14793,        388]
CellTagsIndexPosition[     14750,        385]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "6"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0GtIk2EYxvE30TJxQqFY24xXjDSdZgpT3AoeS50pnoiKMUGkZR7zCG26
sZTZwRQj0gnzUJpJB5Ug7IsbSuACP2z1NqgtyxOp+Ip4TKnhc98fLn5wffyH
Ft7JU3sxDBNJBwr+f6/fCeSJNkLWAFoG5fdBDZuLXs42rIOtv1vQMqXVe5fq
SZpBk7JaFc+DeCLPqM4Al6aP68Fsqxidd4QPvxLy5OnVfNTU6z09RG3LfI/q
m4gDdEuvoIcPvV4G7WIHeuxrlDpYxBOZ0ILebeAEJ6jJym10q0187iRVHhSP
+ormWsAvL7dR+5mwn+BfkxR12bV2EbX5ghF1V/qXGEN48uDbRXTOvFEDTtgE
tWCJys9pphYxfWj6yJ8F0DZ/ZBGMMdzbBPvcLnR93FfSDb+NRQekNboxKqPT
6MGxlNsmUPLZgLIfniR8pFre9ieCG5UBaaBTtqJAyzuKwQqfHpT1a9KB/7hf
qKrIswdO6mL2wQKxNX6CGr3nQvM4xS3wWYAKvantMILl7W/QH8pLnQ9P8eRo
cpgJNPtzQ+CNRx50NDbwrJXlyVrXAJqjqUsFH+83ooO5KZ/On+bJ6ov8KXD3
nY86jpo1G4w6qyySYeq1SGE0yC3GFoOTXtfRHfNU6Ah1s9uBzhRKmdIE2isi
DT0AbJFE0Q==
  "],
 CellLabel->"In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", "n_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK0", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
  
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", "nN", "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "nN", "+", "1"}]], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "1", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{
               RowBox[{"2", "*", "n"}], "-", "nN"}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k1_M0_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:11:46\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 13:11:46"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"4bd2ad36-4f04-485b-ba1e-e41658a8798e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:11:47\"\>"}],
  SequenceForm["N=", 2, "    ", "Sat 6 Apr 2024 13:11:47"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107072439*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"7b8c6f10-53f1-4d6c-a070-9a04c7a6c95f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:11:47\"\>"}],
  SequenceForm["N=", 3, "    ", "Sat 6 Apr 2024 13:11:47"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107182132*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f5d840ba-1b38-44c9-b71e-9ba50f786972"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:11:47\"\>"}],
  SequenceForm["N=", 4, "    ", "Sat 6 Apr 2024 13:11:47"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107902934*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"0c184d4b-8939-4e83-9b21-fe1344288259"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:11:55\"\>"}],
  SequenceForm["N=", 5, "    ", "Sat 6 Apr 2024 13:11:55"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369115331377*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"87a9b20e-0db0-4cd5-8719-0ae12df138f9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 13:13:15\"\>"}],
  SequenceForm["N=", 6, "    ", "Sat 6 Apr 2024 13:13:15"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.9213691951401873`*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"2992cd43-6613-44df-9cbf-2518526da543"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 216, 4, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[777, 26, 267, 5, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1047, 33, 1173, 26, 115, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2245, 63, 8940, 224, 640, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[CellGroupData[{
Cell[11210, 291, 517, 11, 24, "Print",ExpressionUUID->"4bd2ad36-4f04-485b-ba1e-e41658a8798e"],
Cell[11730, 304, 517, 11, 24, "Print",ExpressionUUID->"7b8c6f10-53f1-4d6c-a070-9a04c7a6c95f"],
Cell[12250, 317, 517, 11, 24, "Print",ExpressionUUID->"f5d840ba-1b38-44c9-b71e-9ba50f786972"],
Cell[12770, 330, 517, 11, 24, "Print",ExpressionUUID->"0c184d4b-8939-4e83-9b21-fe1344288259"],
Cell[13290, 343, 517, 11, 24, "Print",ExpressionUUID->"87a9b20e-0db0-4cd5-8719-0ae12df138f9"],
Cell[13810, 356, 519, 11, 24, "Print",ExpressionUUID->"2992cd43-6613-44df-9cbf-2518526da543"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/4


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N2_fSimplified_a0.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N2_fSimplified_a1.m <==
-1/16*(Csch[m1]*Csch[m2]*Sech[m1/2]*Sech[m2/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N2_fSimplified_am1.m <==
-1/16*(Csch[m1]*Csch[m2]*Sech[m1/2]*Sech[m2/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_a0.m <==
(Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[m2/2]^2*Sech[(3*m2)/2])/64


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_a1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_a2.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_a3.m <==
-1/64*(Csch[m1]*Csch[m2]*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_am1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_am2.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N3_fSimplified_am3.m <==
-1/64*(Csch[m1]*Csch[m2]*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a0.m <==
(Csch[m1]^4*Csch[m2]^4*Sinh[m1/2]^2*Sinh[m2/2]^2)/
 (16*(-1 + 2*Cosh[m1])*(-1 + 2*Cosh[m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a2.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]^2*Sech[m2/2]^2)/256


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a3.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a5.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_a6.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*
  Sech[(3*m2)/2])/256


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am2.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]^2*Sech[m2/2]^2)/256


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am3.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am5.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N4_fSimplified_am6.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*
  Sech[(3*m2)/2])/256


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a0.m <==
(Csch[m1]^4*Csch[5*m1]*Csch[m2]^4*Csch[5*m2]*Sinh[m1/2]^2*Sinh[(5*m1)/2]*
  Sinh[m2/2]^2*Sinh[(5*m2)/2])/16


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a10.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]*Sech[(3*m1)/2]*
  Sech[(5*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2]*Sech[(5*m2)/2])/1024


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a2.m <==
(Csch[m1]^5*Csch[m2]^5*Sech[m1]*Sech[m2]*Sinh[m1/2]^3*Sinh[m2/2]^3)/
 (64*(-1 + 2*Cosh[m1])*(-1 + 2*Cosh[m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a3.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a5.m <==
-1/1024*(Csch[m1]*Csch[m2]*Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(5*m1)/2]*
  Sech[m2/2]^2*Sech[(3*m2)/2]*Sech[(5*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a6.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a7.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a8.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_a9.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am10.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*Sech[m1/2]*Sech[(3*m1)/2]*
  Sech[(5*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2]*Sech[(5*m2)/2])/1024


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am2.m <==
(Csch[m1]^5*Csch[m2]^5*Sech[m1]*Sech[m2]*Sinh[m1/2]^3*Sinh[m2/2]^3)/
 (64*(-1 + 2*Cosh[m1])*(-1 + 2*Cosh[m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am3.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am5.m <==
-1/1024*(Csch[m1]*Csch[m2]*Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(5*m1)/2]*
  Sech[m2/2]^2*Sech[(3*m2)/2]*Sech[(5*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am6.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am7.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am8.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N5_fSimplified_am9.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a0.m <==
(Sech[m1/2]^6*Sech[m2/2]^6)/(4096*(1 - 2*Cosh[m1])^2*
  (1 - 2*Cosh[m1] + 2*Cosh[2*m1])*(1 - 2*Cosh[m2])^2*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a10.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a11.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a12.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a13.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a14.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a15.m <==
-1/4096*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2]*
  Sech[m1/2]*Sech[(3*m1)/2]*Sech[(5*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2]*
  Sech[(5*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a2.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a3.m <==
-1/1048576*(Csch[m1/2]^3*Csch[m2/2]^3*Sech[m1/2]^6*Sech[m2/2]^6*
   (Sech[m1]*(2 + Sech[m2]) + 2*(4 + Sech[m2])))/
  ((1 - 2*Cosh[m1])^2*(1 + 2*Cosh[m1])*(1 - 2*Cosh[m2])^2*(1 + 2*Cosh[m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a5.m <==
-1/1048576*(Csch[m1/2]^3*Csch[m2/2]^3*Sech[m1/2]^6*Sech[m1]*Sech[m2/2]^6*
   Sech[m2])/((1 - 2*Cosh[m1] + 2*Cosh[2*m1])*(1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a6.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a7.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a8.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_a9.m <==
-1/4096*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2]*
  Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[m2/2]^2*Sech[(3*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am1.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am10.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am11.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am12.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am13.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am14.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am15.m <==
-1/4096*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2]*
  Sech[m1/2]*Sech[(3*m1)/2]*Sech[(5*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2]*
  Sech[(5*m2)/2])


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am2.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am3.m <==
-1/1048576*(Csch[m1/2]^3*Csch[m2/2]^3*Sech[m1/2]^6*Sech[m2/2]^6*
   (Sech[m1]*(2 + Sech[m2]) + 2*(4 + Sech[m2])))/
  ((1 - 2*Cosh[m1])^2*(1 + 2*Cosh[m1])*(1 - 2*Cosh[m2])^2*(1 + 2*Cosh[m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am4.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am5.m <==
-1/1048576*(Csch[m1/2]^3*Csch[m2/2]^3*Sech[m1/2]^6*Sech[m1]*Sech[m2/2]^6*
   Sech[m2])/((1 - 2*Cosh[m1] + 2*Cosh[2*m1])*(1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am6.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am7.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am8.m <==
0


==> anc/mathematica_files/k1_analytic/sample_results/ZkM_k1_M0_N6_fSimplified_am9.m <==
-1/4096*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2]*
  Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[m2/2]^2*Sech[(3*m2)/2])


==> anc/mathematica_files/k2_analytic/comparison_with_201207211v2_k2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58638,       1078]
NotebookOptionsPosition[     55917,       1032]
NotebookOutlinePosition[     56352,       1049]
CellTagsIndexPosition[     56309,       1046]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->
  "(Local2) In[7]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.921373653290422*^9, 3.921373659843775*^9}, {
  3.921380061515575*^9, 
  3.921380061872781*^9}},ExpressionUUID->"93bc758f-9495-48d5-88fc-\
5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.92138005688238*^9, 
  3.9213800570239058`*^9}},ExpressionUUID->"7b7e9095-65ee-42ae-af9e-\
384b89abdfa9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK1", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "+", "1"}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.921380031865254*^9},ExpressionUUID->"5d5d8fc5-5e45-4b6f-a512-\
2fa0b91e7a64"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373888170843*^9, 
  3.921373889722134*^9}},ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-\
d1728a752544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k2_exactvalues/230715_Z_k2_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k2_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
  3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
  3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
  3.921373667994503*^9, 3.9213737175023403`*^9}, {3.921380025101344*^9, 
  3.921380029090611*^9}},ExpressionUUID->"0bb32a5a-952c-43d1-8e51-\
fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}], \\\"2\\\"]]}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[SqrtBox[\
\\\"3\\\"], \\\"2\\\"], \\\"]\\\"}]}], RowBox[{RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"-\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]]}], \\\")\\\"}]}]]}]\\).\"", 2, 9, 
   17, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.9213694926124477`*^9}, 
   3.921373639979933*^9, {3.921373695434976*^9, 3.921373717798974*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"46bff304-2d40-4379-b9c7-a298308777eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``69.04233955589687"}],
  SequenceForm["N=", 1, "    ", 0``69.04233955589687],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"a24cc03a-49f2-4211-b8a2-1a2a952cce73"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\
\", \\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]}], \\\")\\\"}], \\\"2\\\"], RowBox[{\\\"16\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"]}]]}], \
\\\"-\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \
RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"\[Pi]\\\"}]]}], RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"16\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", RowBox[{FractionBox[\
\\\"1\\\", \\\"32\\\"], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"\[ImaginaryI]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", RowBox[{FractionBox[\
\\\"1\\\", \\\"32\\\"], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"]}]}], \\\")\\\"}]}]]}]\\).\"", 2, 9,
    18, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.9213694926124477`*^9}, 
   3.921373639979933*^9, {3.921373695434976*^9, 3.921373717825573*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"3655bbea-62ad-4d6d-bfb5-482914503574"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``67.33267666719024", "+", 
    RowBox[{"0``67.3835322537645", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "    ", 
   Complex[0``67.33267666719024, 0``67.3835322537645]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.921373717833366*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"0cedbecc-e7be-4fdb-a9a2-669f1fe7e78f"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"\[Pi]\\\"}]]}], \\\"+\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[SuperscriptBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"2\\\"], \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\
\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}], RowBox[{\\\"8\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\
\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"]}]]}], \\\"+\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\" \\\", \\\"\[Pi]\\\", \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\")\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"2\\\"]}]], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"10\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\
\\\"}]]}], RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Plus\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\
\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"]}], \
RowBox[{\\\"32\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}]], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"512\\\"], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\
\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\
\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"512\\\"], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"128\\\"], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"Sinh\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\
\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"128\\\"], \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"3\\\"], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sinh\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Sinh\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\
\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}]]}]\\).\"", 2, 9, 19, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.9213694926124477`*^9}, 
   3.921373639979933*^9, {3.921373695434976*^9, 3.921373717874378*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"340737d5-3745-4355-8216-984b6a0faced"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 9, 20, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.921369417210122*^9, {3.921369479395328*^9, 3.9213694926124477`*^9}, 
   3.921373639979933*^9, {3.921373695434976*^9, 3.9213737178852*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"080e9009-4879-4a8b-8a36-126c13c7d0a7"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``65.40598734346518", "+", 
    RowBox[{"0``65.42331776943537", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 3, "    ", 
   Complex[0``65.40598734346518, 0``65.42331776943537]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178905363`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"862680e2-2402-43be-8c65-15221e58339b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``63.07477795992443", "+", 
    RowBox[{"0``63.08243614972153", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 4, "    ", 
   Complex[0``63.07477795992443, 0``63.08243614972153]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.921373718629862*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[9]:=",ExpressionUUID->"2466dc8a-0c9d-421e-a5ad-e786bea98ddb"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "\[GreaterEqual]", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373880149262*^9, 
  3.921373883512147*^9}},ExpressionUUID->"e20e36bd-0540-4649-ab86-\
9a1863164e61"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mM", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", 
          "\"\<_exactvalues/230715_Z_k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
          RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lL0", "[", "n_", "]"}], ":=", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kK0", "[", "n_", "]"}], ":=", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"lL1", "[", "n_", "]"}], ":=", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "-", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"kK1", "[", "n_", "]"}], ":=", 
       RowBox[{"n", "*", 
        RowBox[{"(", 
         RowBox[{"n", "+", "1"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZprimekM_k\>\"", ",", 
               RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
               RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Pi]", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mM", "3"], 
                RowBox[{"3", "*", "k"}]], "+", 
               FractionBox[
                SuperscriptBox["mM", "2"], "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["1", 
                   RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}], 
            "]"}], "*", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", 
              RowBox[{"Exp", "[", 
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"m1", "+", "m2"}], "2"]}], "]"}]}], ")"}], 
            RowBox[{"mM", "*", "nN"}]]}], ")"}], 
         RowBox[{"-", "1"}]], "*", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "*", 
           SuperscriptBox["rR", "a"]}], ",", 
          RowBox[{"{", 
           RowBox[{"a", ",", 
            RowBox[{"-", 
             RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
            RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "4"}], "}"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
  3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
  3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
  3.921373667994503*^9, 3.92137385298001*^9}, {3.921380038168326*^9, 
  3.9213800405482397`*^9}},ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-\
c329dd77b5d4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\"-\\\", \
SqrtBox[\\\"3\\\"]}], \\\")\\\"}]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"2\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\
\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}], \\\"-\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\
\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"4\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\")\\\"}]}], RowBox[{FractionBox[RowBox[{RowBox[{\\\"Csch\
\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\
\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}]}], RowBox[{\\\"4\\\", \\\" \
\\\", SqrtBox[\\\"2\\\"]}]], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \\\"\[ImaginaryI]\\\"}], \\\
\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}]}], RowBox[{\\\"4\\\", \\\" \\\", \
SqrtBox[\\\"2\\\"]}]]}]]}]\\).\"", 2, 17, 25, 21546146582236922623, "Local2"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921373833423964*^9, 3.921373853651676*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"25718b27-9a96-43c5-a535-cb9595fc55ff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``67.92952333826977", "+", 
    RowBox[{"0``67.9332315149522", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "    ", 
   Complex[0``67.92952333826977, 0``67.9332315149522]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"91a27d48-bd62-435a-8246-a6dc6a3c8dbf"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\"-\\\", \
SqrtBox[\\\"3\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", \\\"\[Pi]\\\"}]}]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \
\\\"2\\\"]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]]}], \\\")\\\"}]}]]}], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"2\\\"]}], \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]}]], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\
\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"8\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"Power\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"12\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"5\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}]}], RowBox[{\\\"64\\\", \\\" \\\", \
SqrtBox[\\\"2\\\"]}]], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}]}], \
RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"\[ImaginaryI]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \
\\\"]\\\"}]}], RowBox[{\\\"128\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]]}]]}]\\).\
\"", 2, 17, 26, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921373833423964*^9, 3.9213738536836977`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"a57fe2ca-1891-4360-be24-ff58c6c3d10d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``67.10461696602594", "+", 
    RowBox[{"0``67.10516990565624", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "    ", 
   Complex[0``67.10461696602594, 0``67.10516990565624]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.9213738536923733`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"77593de6-8e4b-4afe-84b4-478c24aa1204"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\"-\\\", \
SqrtBox[\\\"3\\\"]}], \\\")\\\"}]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{SqrtBox[\\\"3\\\"], \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\
\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\
\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]}]], \
\\\" \\\", SuperscriptBox[RowBox[{\\\"Sech\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\"3\\\"]}], \
RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"14\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"50\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\
\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"64\\\", \
\\\" \\\", SqrtBox[\\\"2\\\"]}]]}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"6\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}]}], RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\
\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"128\\\", \
\\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"3\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Coth\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"+\\\", RowBox[{RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\
\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"128\\\", \
\\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}]]}]\\).\"", 2, 17, 
   27, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921373833423964*^9, 3.921373853756871*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"07d7ffae-9916-4298-b2fd-c3ee630a416c"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 17, 28, 21546146582236922623, "Local2"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.921373833423964*^9, 3.921373853766334*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"42b64186-4b93-4bb0-83e1-ec3adf68c46e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``65.83256449532334", "+", 
    RowBox[{"0``65.83259403213236", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 3, "    ", 
   Complex[0``65.83256449532334, 0``65.83259403213236]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.9213738537714643`*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"2d9077ac-316e-4aef-bffb-f4ad72639603"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``64.19578596043708", "+", 
    RowBox[{"0``64.19578664210148", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 4, "    ", 
   Complex[0``64.19578596043708, 0``64.19578664210148]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373854348559*^9}},
 CellLabel->
  "During evaluation of (Local2) \
In[15]:=",ExpressionUUID->"3c912727-0503-422d-95ef-a20a954ece3c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 227, 5, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[788, 27, 445, 9, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1236, 38, 299, 6, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1538, 46, 807, 27, 94, "Input",ExpressionUUID->"5d5d8fc5-5e45-4b6f-a512-2fa0b91e7a64"],
Cell[2348, 75, 200, 5, 30, "Input",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],
Cell[CellGroupData[{
Cell[2573, 84, 3267, 81, 278, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[5843, 167, 1841, 30, 91, "Message",ExpressionUUID->"46bff304-2d40-4379-b9c7-a298308777eb"],
Cell[7687, 199, 537, 12, 25, "Print",ExpressionUUID->"a24cc03a-49f2-4211-b8a2-1a2a952cce73"],
Cell[8227, 213, 5742, 83, 209, "Message",ExpressionUUID->"3655bbea-62ad-4d6d-bfb5-482914503574"],
Cell[13972, 298, 644, 14, 25, "Print",ExpressionUUID->"0cedbecc-e7be-4fdb-a9a2-669f1fe7e78f"],
Cell[14619, 314, 11173, 154, 448, "Message",ExpressionUUID->"340737d5-3745-4355-8216-984b6a0faced"],
Cell[25795, 470, 577, 12, 24, "Message",ExpressionUUID->"080e9009-4879-4a8b-8a36-126c13c7d0a7"],
Cell[CellGroupData[{
Cell[26397, 486, 648, 14, 25, "Print",ExpressionUUID->"862680e2-2402-43be-8c65-15221e58339b"],
Cell[27048, 502, 646, 14, 25, "Print",ExpressionUUID->"2466dc8a-0c9d-421e-a5ad-e786bea98ddb"]
}, Open  ]]
}, Open  ]],
Cell[27721, 520, 214, 5, 30, "Input",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],
Cell[CellGroupData[{
Cell[27960, 529, 5658, 143, 512, "Input",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],
Cell[33621, 674, 4442, 63, 212, "Message",ExpressionUUID->"25718b27-9a96-43c5-a535-cb9595fc55ff"],
Cell[38066, 739, 697, 15, 25, "Print",ExpressionUUID->"91a27d48-bd62-435a-8246-a6dc6a3c8dbf"],
Cell[38766, 756, 7174, 101, 344, "Message",ExpressionUUID->"a57fe2ca-1891-4360-be24-ff58c6c3d10d"],
Cell[45943, 859, 701, 15, 25, "Print",ExpressionUUID->"77593de6-8e4b-4afe-84b4-478c24aa1204"],
Cell[46647, 876, 7329, 104, 250, "Message",ExpressionUUID->"07d7ffae-9916-4298-b2fd-c3ee630a416c"],
Cell[53979, 982, 482, 10, 24, "Message",ExpressionUUID->"42b64186-4b93-4bb0-83e1-ec3adf68c46e"],
Cell[CellGroupData[{
Cell[54486, 996, 701, 15, 25, "Print",ExpressionUUID->"2d9077ac-316e-4aef-bffb-f4ad72639603"],
Cell[55190, 1013, 699, 15, 25, "Print",ExpressionUUID->"3c912727-0503-422d-95ef-a20a954ece3c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/4)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2)))/
 ((E^(-1/2*m1) + E^(m1/2))*(1 - E^(2*m2)))


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
     (1 - E^(2*m2))^2) - 
  (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - (2*I)*Pi)/4]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
         (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
          (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
          (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
        ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
    (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
        (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
            Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M0_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-1/16*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
    (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-2*m1 - (2*I)*Pi)/4]))/
         ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
              (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
         ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
          (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
           (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/
              Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
         ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
     (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - (2*I)*Pi)/4]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
         (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
          ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
             Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
   ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(2*m2))*Pi) + 
  ((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
    (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
     (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
             (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - (2*I)*Pi)/4]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
           (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
               Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*(1 - E^(2*m2))) + 
  (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 - (2*I)*Pi)/4] + 
       (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 - (2*I)*Pi)/4]))/
     ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
        Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
       (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
          (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
     ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
       (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
          (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
     ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
          (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
          (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2]))/
     ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
        (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
          (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
        Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
     ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
    ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
        I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
        Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-2*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
        Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
       (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (5*I)*Pi)/2]))/
     ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
    ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
        (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(-4*m1 - (2*I)*Pi)/4] - 
       (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
        Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
        Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       (4*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
        Sech[(4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
     ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
    ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
        I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
          (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
          (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
        Sech[(4*m1 + (5*I)*Pi)/2]))/((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^
       2*(1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
    ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
        (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
      (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
       ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
       ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
        Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
       ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/
     ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
    E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
        (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
         ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
    (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
        (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
         ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
         ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1)/
   (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi))/3


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M0_N4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/8*((-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - (2*I)*Pi)/4]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
           (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
            (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/
               Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
      (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
            Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(2*m1 - (2*I)*Pi)/4]))/
         ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
         ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
          (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
           ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
              Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))*
     (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
      (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
              (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
              (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/((E^(-m1) - E^m1)*Pi) + 
  ((I/16)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
    (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
         Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
        (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
         Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
           (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]))/
      ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
         Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
        (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
      ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
         Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
        (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
      ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
         Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
         Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
         Sech[(2*m1 + (3*I)*Pi)/2]))/
      ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
         (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
         Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
           (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
         Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
         Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
        (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
         Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
      ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
     ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
         I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
         Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
         Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
         Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
         Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
      ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
     ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
         (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
         Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
         Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
           (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
        (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(2*m1 + (5*I)*Pi)/2]))/
      ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
     ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
         I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
         Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
         Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
        (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
         Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
         Sech[(4*m1 + (5*I)*Pi)/2]))/
      ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
     ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
         (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
       (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
         Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
        ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
        ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
         Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
        ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/
      ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
     E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
         (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
           Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
           Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
            Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
           I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
           (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
           Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
          (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
         (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
          ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
          ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
          ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
     (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
         (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + 
           (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
           I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
           Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
           Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
         Sech[(2*m1 + (3*I)*Pi)/2])/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
        ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
           (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
           Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
          (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
           Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
            Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
          (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
           Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
          (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
           Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
         (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
          ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
          ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
          ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1))/
   ((E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*(1 - E^(2*m2))*
    Pi) + ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
    (((-1/16*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
       (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
              (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
              (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
      ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(2*m2))*Pi) + 
     ((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
       (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
          ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
        (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                 Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*(
                ((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/
                   Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
              ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
          (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                  2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                  4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
                Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
              Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/
                  Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/
                E^((I*m2*(-2*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^(3*m2)*
                Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
              (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
         (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
       (1 - E^(2*m2))) + (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
           Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
          (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
           Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]))/
        ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
          (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
          (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
          (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
           Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
        ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
           Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
             (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
           Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
        ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
           Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
          (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
           Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
           Sech[(-2*m1 + (5*I)*Pi)/2]))/
        ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
           Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
             (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(2*m1 + (5*I)*Pi)/2]))/
        ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
           I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
           Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
             (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
           Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
           Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
             (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(4*m1 + (5*I)*Pi)/2]))/
        ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
       ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
           (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
         (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
          ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
          ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
          ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
         (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
           (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
             Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
             Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
             Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + 
                (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (4*I)*Pi)/
               4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
             Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
             Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + 
                (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/
               2]))/((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
           (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
            ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
            ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
       (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
           (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
           Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
          ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + 
                (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/
               2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
             Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + 
                (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
             Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
               Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
            (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
             Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + 
                (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
             Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
               Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
          ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
           (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
            ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
            ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1)/
      (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
    (1 - E^(2*m2))) - 
  (E^(m1/2)*(((-1/64*I)*E^((3*m2)/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4])*
        Sech[(-2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/64)*E^((3*m2)/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (2*I)*Pi)/4]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-4*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-4*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/64)*E^(m2/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - (2*I)*Pi)/4]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/64)*E^(m2/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (6*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(4*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[m1] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4])*
        Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (2*I)*Pi)/4] + 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Pi*Sech[(-2*m1 + (5*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-6*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-6*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(4*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
        Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(-4*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*(((-2*I)*Sech[(4*m1 + I*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
          E^(((2*I)*m2*(4*m1 + I*Pi))/Pi) + ((2*I)*Sech[(-2*m1 + I*Pi)/2]*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^(2*m2)*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) + ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*
           Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(4*m1 + (3*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi) + 
         (2*I)*E^(6*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
          Sech[(-4*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(8*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) - 
    (((-1/64*I)*E^((3*m2)/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4])*
        Sech[(2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/64)*E^(m2/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/64)*E^((3*m2)/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/64)*E^(m2/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/32)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[m1] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(6*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(6*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4])*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2])*Sech[(2*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(-4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-6*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2] + (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
          Sech[(4*m1 + (7*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*(((-2*I)*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
          E^(((2*I)*m2*(-4*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
           Sech[(-2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
         ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
           Sech[(2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*
           Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^(6*m2)*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
          Sech[(4*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(8*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
    E^((3*m1)/2)*(((-1/64*I)*E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - (2*I)*Pi)/4]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*Sech[m1]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/64)*E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*Sech[m1]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/64)*E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (2*I)*Pi)/4]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*Sech[(-4*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) - ((I/2)*m2*(4*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/
           Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/
           Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
        Sech[(-2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(4*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-I)*m2*(4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/
           Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + I*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) - ((I/2)*m2*(4*m1 + I*Pi))/Pi)*
        Pi*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (2*I)*Pi))*Pi*Sech[(4*m1 + I*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2]*
        Sech[(-2*m1 + (4*I)*Pi)/4])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2])*
        Sech[(-4*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(3*m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(3*m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (4*I)*Pi)/4]*
        Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi)*Pi*
        Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
         (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (4*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (5*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
          Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[m1]*Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/
           Pi)*Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
          Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2]*
        Sech[(-4*m1 + (7*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (2*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2]*
        Sech[(-2*m1 + (7*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
          Sech[(-4*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-3*I)/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (4*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (4*I)*Pi)/4]*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4]*
          Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (6*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-6*m1 + (6*I)*Pi)/4]*
          Sech[(-4*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (6*I)*Pi)/4]*Sech[(-2*m1 + (7*I)*Pi)/2] + 
         (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*
          Sech[(2*m1 + (7*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (-2*m1 + (2*I)*Pi))*Pi*(((2*I)*Sech[(6*m1 + I*Pi)/2]*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - (2*I)*E^(2*m2)*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*
           Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - ((2*I)*Sech[(4*m1 + I*Pi)/2]*
           Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(4*m1 + I*Pi))/Pi) - ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) + (2*I)*E^(6*m2)*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] - ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*
           Sech[(-2*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
          E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi) + 
         ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
           Sech[(-2*m1 + (9*I)*Pi)/2])/E^(((2*I)*m2*(4*m1 + (3*I)*Pi))/Pi)))/
       ((1 - E^(8*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
    (((-1/64*I)*E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - (2*I)*Pi)/4]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*Sech[m1]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
           Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*Sech[(-4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
        Sech[(-2*m1 + (3*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/64)*E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (2*I)*Pi)/4]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (4*I)*Pi)/4])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (3*I)*Pi)/2]*
        Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (-4*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (3*I)*Pi)/2]*
        Sech[(-2*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
       ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
        ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (4*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (5*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(2*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-2*m1 + I*Pi)/2]*
        ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
          Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Pi*
        Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/4] - 
         (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
          Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/4] + 
         (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (7*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2]*
        Sech[(4*m1 + (7*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
          Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
          Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
          Sech[(4*m1 + (7*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/4]*
          Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (4*I)*Pi)/4]*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (6*I)*Pi)/4] + 
         (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
          Sech[(-2*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
            (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (6*I)*Pi)/4]*Sech[(2*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (6*I)*Pi)/4]*
          Sech[(4*m1 + (7*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Pi*(((2*I)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
          E^(((2*I)*m2*(-6*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
           Sech[(-2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
           Sech[(2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-4*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
           Sech[(4*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*
           Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (9*I)*Pi)/2])/
          E^(((2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2]*
           Sech[(4*m1 + (9*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi) + 
         (2*I)*E^(6*m2)*Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2]))/((1 - E^(8*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
   (4*(E^(-2*m1) - E^(2*m1))*Pi))/4


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M1_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((-1)^(3/4)/Sqrt[2])


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M1_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/2*((-1)^(1/4)*E^(m1/2 + m2/2))/(Sqrt[2]*(1 + E^m1)*
      (1 + E^m2)) - (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(2*m1 - (2*I)*Pi)/4] - 
      2*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
       Sech[(2*m1 + (3*I)*Pi)/2]))/(4*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)))))/E^((I/4)*Pi)


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M1_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/16*(E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     (Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/(8*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(2*m1 - (2*I)*Pi)/4] - 
      2*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
       Sech[(2*m1 + (3*I)*Pi)/2]))/(8*Sqrt[2]*(1 + E^m1)*(1 + E^m2)*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   ((-1)^(1/4)*(-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
      (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
              (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
              (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(2*Sqrt[2]) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(4*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))))/E^((I/4)*Pi)


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M1_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*((E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (2*I)*Pi)/4])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]^2*
     Sech[(2*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/
        Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4] - 
      2*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
       Sech[(2*m1 + (3*I)*Pi)/2])*
     (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
      (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
              (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
              (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(8*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (4*I)*Pi)/4]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*((E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/(8*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
       (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
       (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (4*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))))/(2*(1 + E^m1)*(1 + E^m2)) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (7*I)*Pi)/2])/(16*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(16*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   ((-1)^(1/4)*(((-1/16*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                  2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/
                  4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
                Sech[(2*m1 + (3*I)*Pi)/2]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*
              Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
               (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                 Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
               (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
              (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
         (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 - (2*I)*Pi)/4]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
              ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(2*m2))*Pi) + 
      ((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
           ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
         (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                  Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                    Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + 
                 E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                    (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/(
                (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
                (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                 (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                 ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + 
                      (3*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/
                    2]))/((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                   Pi))))) + (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
               ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                 Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*(
                ((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
                ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + 
                     (3*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
                (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*(
                1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
          (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 - E^(2*m2))) + (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
           (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
              4]))/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
            Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
            Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
            Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
           (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
            (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
              2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
            I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
            Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
            Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
          (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
           ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
            Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
           ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/
                4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
            (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
        (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + 
                 I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
             ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1)/
       (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/(3*Sqrt[2]) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)))))/E^((I/4)*Pi)


==> anc/mathematica_files/k2_analytic/k2_exactvalues/230715_Z_k2_M1_N4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/256*(E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^4)/
     (Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]^2*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(2*m1 - (2*I)*Pi)/4])/(256*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(2*m1 - (2*I)*Pi)/4])/(256*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(2*m1 - (2*I)*Pi)/4])/(256*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(2*m1 - (2*I)*Pi)/4])/(256*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (3*E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (256*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (256*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]^2*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]^2*Sech[(2*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]^2*
     Sech[(2*m1 + (2*I)*Pi)/4]^2)/(256*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2]^2*Sech[(4*m1 + (2*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]^2*
     Sech[(4*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]^2*Sech[(4*m1 + (2*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - (I*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]^2*
     Sech[(4*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - (I*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]^2*Sech[(-2*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]^2*Sech[(-2*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi)*
     Sech[m1]^2*Sech[(-2*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - (I*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[m1]^2*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[m1]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[m1]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]^2*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (3*E^(m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1/2]^2*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-4*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]^2*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 - (2*I)*Pi)/4]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 - (2*I)*Pi)/4]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(8*m1 - (2*I)*Pi)/4]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(8*m1 - (2*I)*Pi)/4]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]^2*Sech[(-2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi)*Sech[(4*m1 - (2*I)*Pi)/4]^2*Sech[(-2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-2*m1 + (3*I)*Pi))/Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]^3*Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[m1]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[m1]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[m1]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - (I*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - (I*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-2*m1 + I*Pi))/Pi - (I*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[2*m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[2*m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]^2*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi)*Sech[m1]^2*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
        Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - (I*m2*(-4*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^3*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^3*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-4*m1 + I*Pi))/Pi - (I*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(8*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(8*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 + (2*I)*Pi)/4]^2*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       I*(1/4 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]^2)/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (4*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-4*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (4*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (4*I)*Pi)/4])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-2*m1 + (3*I)*Pi))/Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/4]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(8*m1 - (2*I)*Pi)/4]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (I*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-6*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[2*m1]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[2*m1]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((2*I)*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[2*m1]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-4*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[2*m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-4*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[2*m1]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - (I*m2*(-2*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]^2*
     Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-2*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/
        Pi - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
       (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-2*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]^2*
     Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (128*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - (I*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(6*m1 + (4*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi - (I*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2]^2)/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
       I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - 
       (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[(8*m1 + (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]^2*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (4*I)*Pi)/4]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(2*m1 + (3*I)*Pi)/2]^2*Sech[(6*m1 + (4*I)*Pi)/4]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/4]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(8*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
       (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
   ((-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
      (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
              (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
              (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi))*((E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]^2)/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/(8*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
       (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (2*I)*Pi)/4])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2])/(8*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (8*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
       (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (4*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))))/2 + 
   (E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (6*I)*Pi)/4])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/4]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - ((2*I)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/4]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(-2*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-4*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((2*I)*m2)/Pi)*(-4*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-2*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
        (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(2*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (7*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (6*I)*Pi)/4]*Sech[(2*m1 + (7*I)*Pi)/2])/
    (64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
       (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
     Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((2*I)*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[m1]*
     Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
        Pi + (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (6*I)*Pi)/4]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4] - 
      2*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
       Sech[(2*m1 + (3*I)*Pi)/2])*
     (((-1/16*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                  2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/
                  4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
                Sech[(2*m1 + (3*I)*Pi)/2]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*
              Pi*(((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
               (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - ((2*I)*
                 Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/Pi) + 
               (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
              (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
         (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 - (2*I)*Pi)/4]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
              ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(2*m2))*Pi) + 
      ((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
           ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
         (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                  Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                    Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + 
                 E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                    (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/(
                (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
                (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                 (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                 ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + 
                      (3*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/
                    2]))/((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                   Pi))))) + (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
               ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                 Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*(
                ((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/Pi) - 
                ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/E^((I*m2*(-2*m1 + 
                     (3*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(2*m1 + (3*I)*Pi)/2] + 
                (2*I)*E^(3*m2)*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*(
                1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
          (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 - E^(2*m2))) + (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
           (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
              4]))/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
            Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
              (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
            Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
         ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
            Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
            Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
            Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
           (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
            (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
              2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(2*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
            I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
            Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
              (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
            Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
              (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(4*m1 + (5*I)*Pi)/2]))/
         ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
        ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
            (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
          (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
           ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
           ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
            Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
           ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
          (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/
                4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
            (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
        (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + 
                 I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
             ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1)/
       (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/
    (12*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       I*(1/4 - ((2*I)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (32*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((3*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*
     Sech[(8*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
     (1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((3*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(8*m1 + (6*I)*Pi)/4]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*(1 - E^(6*m2))*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*(-1/64*(E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
        (Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(2*m1 - (2*I)*Pi)/4])/(64*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4])/
       (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(2*m1 - (2*I)*Pi)/4]^2*Sech[(2*m1 + (2*I)*Pi)/4])/
       (64*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/
           Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/
           Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*
        Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(2*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
        Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(2*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))^2*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/
           Pi)*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (3*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]^2)/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-2*m1 + (3*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
        Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - (I*m2*(-4*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4]*
        Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
        Sech[(-2*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + I*Pi))/
           Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
        Sech[(2*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Sech[m1]*
        Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
       (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
        Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2])/
       (32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
          ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
        Sech[(2*m1 + (5*I)*Pi)/2])/(32*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
        Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2 - (((3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (4*I)*Pi)/4]*
        Sech[(4*m1 + (5*I)*Pi)/2])/(16*Sqrt[2]*(1 - E^(2*m2))*(1 - E^(4*m2))*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
        Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
        Sech[(2*m1 + (7*I)*Pi)/2])/(16*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (3*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
        Sech[(4*m1 + (7*I)*Pi)/2])/(16*Sqrt[2]*
        (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
          I*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*
        Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (8*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
        (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)))))/
    (2*(1 + E^m1)*(1 + E^m2)) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - ((2*I)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[(6*m1 - (2*I)*Pi)/4]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2]*
     Sech[(2*m1 + (9*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - ((2*I)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/4]*
     Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (3*I)*(1/4 - ((2*I)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
     Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(32*Sqrt[2]*
     (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi))) - 
   ((-1)^(1/4)*
     (-1/8*((-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                 Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*(
                ((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + (3*I)*Pi))/
                   Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]))/
              ((1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
          (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                  2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                  4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
                Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 + E^((4*I)*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
              Pi*(((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/
                  Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/
                E^((I*m2*(-2*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^(3*m2)*
                Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*
              (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))*
         (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
            ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
          (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                   Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                     Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/
                ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                  E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + ((I/4)*
                 E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                   E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                     (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
                ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                  E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + ((I/2)*
                 E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
                 (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                  (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                  ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + 
                       (3*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + 
                      (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + E^((4*I)*
                    (1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
            (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                  Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                    Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + 
                 E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                    (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/(
                (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
                (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/
                    Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/
                  E^((I*m2*(-2*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^(3*m2)*Sech[
                   (2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
           (4*(E^(-m1) - E^m1)*Pi)))/((E^(-m1) - E^m1)*Pi) + 
      ((I/16)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
            (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
             Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(
                2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
               4]))/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
            (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
            (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
            (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
             Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
             Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
          ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + 
                I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
             Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + 
                (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-2*m1 + (5*I)*Pi)/2]))/
          ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
             Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
             Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
            (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
             Sech[(-2*m1 + (5*I)*Pi)/2]))/
          ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*
             Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
            (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
             Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (4*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
             Sech[(4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
               Pi)*Sech[m1/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
          ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
             Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + 
                (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
             Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
             Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + 
                (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/
               2]))/((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
         ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
           (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
            ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
            ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
           (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
         E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
             (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + 
                  I*Pi))*Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4])*
             Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
             (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
               (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[
                (4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*
                (1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (3*I)*
                (1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2] - (2*I)*E^
                (I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4])*
             Sech[(-2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                  Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/
                 4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
              (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/
                 2]*Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[
                (-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[
                (-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[
                (2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
              (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[
                (4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
               (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
             (((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*Sech[
                (-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
              ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + ((2*I)*
                Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
               Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
              ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
         (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*
             (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + 
                  I*Pi))*Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^
                (I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4])*
             Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
             (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - 
                 (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
             ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
              (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[
                (-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*
                (1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
             Sech[(2*m1 + (3*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*
                (1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                 (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/
                 4])*Sech[(2*m1 + (5*I)*Pi)/2])/
            ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
              (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[
                (2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[
                (2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[
                (-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
            ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[
                (-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
              (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
               Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - 
                 (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
             (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + ((2*I)*
                Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
              ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*Sech[
                (2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
               Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*
        (1 - E^(2*m2))*Pi) + ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
        (((-1/16*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
           (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                   Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                     Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/
                ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                  E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + ((I/4)*
                 E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                   E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                     (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
                ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                  E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + ((I/2)*
                 E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
                 (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/Pi) - 
                  (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                  ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + 
                       (3*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + 
                      (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + E^((4*I)*
                    (1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
            (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                  Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                    Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/((1 + 
                 E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                    (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/(
                (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
                (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/
                    Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/
                  E^((I*m2*(-2*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^(3*m2)*Sech[
                   (2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + 
                 E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
          ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(2*m2))*Pi) + 
         ((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))*
           (-1/16*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2))^2/
              ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(2*m2))^2) - 
            (-(E^(m1/2)*(((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                   ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                    (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                     Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/
                         Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/
                  ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                    E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
                 ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                     E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                    (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                      (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                       (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
                  ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                    E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
                 ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
                   (((2*I)*Sech[(2*m1 + I*Pi)/2])/E^((I*m2*(2*m1 + I*Pi))/
                       Pi) - (2*I)*E^m2*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                    ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2])/E^((I*m2*(2*m1 + 
                         (3*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[(-2*m1 + 
                        (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + E^((4*I)*
                      (1/4 - ((I/2)*m2)/Pi)*Pi))))) + 
              (((-1/4*I)*E^((3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
                  ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                   (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                    Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/
                        Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/
                 ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                   E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
                ((I/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                    E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                   (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                      (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
                 ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                   E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
                ((I/2)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
                  (((2*I)*Sech[(-2*m1 + I*Pi)/2])/E^((I*m2*(-2*m1 + I*Pi))/
                      Pi) - ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2])/
                    E^((I*m2*(-2*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                    Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^(3*m2)*Sech[
                     (2*m1 + (5*I)*Pi)/2]))/((1 - E^(4*m2))*(1 + 
                   E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
             (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
           (1 - E^(2*m2))) + (((-1/16*I)*E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
              (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
              (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/
                 4]*Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/
                   Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[
                (4*m1 - (2*I)*Pi)/4]))/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*Sech[
                (2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*
                 (-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (2*I)*Pi)/
                 4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
               Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/16)*E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*Sech[
                (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*
                 (-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/16)*E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
              (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
              (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[
                (-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
              (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[
                (4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
            ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (3*I)*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                 4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                (-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
               Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-2*m1 + (5*I)*Pi)/2]))/((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))^2*(1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[
                (2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[
                (-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
            ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                (-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
               Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                 (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                 2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (2*m1 + (5*I)*Pi)/2]))/((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                 Pi))^2*(1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*
                (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                 (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
              (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[
                (-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*
               Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
              (4*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[
                (2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]))/
            ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
           ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
               (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
             (((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*Sech[
                (-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
              ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) - ((2*I)*
                Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
               Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*
             (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
           E^m1*(((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
               Sech[m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                 Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
                 Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/
                 4])/((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
                  Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + 
                 I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1] + (4*I)*
                 E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/
                   2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
                 (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*((2*I)*
                 E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
                 Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
                 I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                   ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/8)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/
                    Pi)*(-2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
                 (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                 E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                   2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
                 I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[
                  (-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
                 Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/
                   2]*Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
                 Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - 
                    (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*
                 Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
             ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*
                  (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
                (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[
                  (-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
                 Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - 
                    (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
                 Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                   (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
                 Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
                 (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*(
                ((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
                 Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
                ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(2*m1 + I*Pi))/Pi) + 
                ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
                 Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
                ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(2*m1 + (3*I)*Pi))/Pi)))/((1 - E^(6*m2))*(
                1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) + 
           (((I/16)*E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                m1/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                 Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/16)*E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
                 Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                   ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/8)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
                 (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*Sech[
                (-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
                 I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1] + (4*I)*
                 E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[
                  (-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
                 (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*((2*I)*
                 E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
                (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
                 Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/16)*E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*(
                (-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/16)*E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                   (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
              ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
                 I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*
                 E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
                 Sech[(-2*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (3*I)*Pi)/2])/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
             ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
                 (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (4*I)*
                 E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[
                  (-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
              ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
             ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*
                  (1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
                (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
                 Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[
                  (2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                   (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
                 Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - 
                    (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
                 Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/8)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + 
                 I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                   (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[
                  (2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                   (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[
                  (-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
                 Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
                 Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
                (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/
                   4]*Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
             ((I/4)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
                 (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*(
                ((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) + 
                ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + 
                ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
                 Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
                ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-2*m1 + (3*I)*Pi))/Pi) + (2*I)*
                 E^((9*m2)/2)*Sech[(2*m1 + (5*I)*Pi)/2]*Sech[
                  (4*m1 + (7*I)*Pi)/2]))/((1 - E^(6*m2))*(1 + 
                E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^m1)/
          (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 - E^(2*m2))) - 
      (E^(m1/2)*(((-1/64*I)*E^((3*m2)/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4]))/((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4])*Sech[(-2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/64)*E^((3*m2)/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (3*I)*Pi))/Pi + (2*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(4*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-4*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(4*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-4*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/64)*E^(m2/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/64)*E^(m2/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (6*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[m1] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4]*Sech[(-2*m1 + (2*I)*Pi)/4] + (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 + 
                 (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(6*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (2*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/
                2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (5*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + 
                 (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                2*m1 + (3*I)*Pi))*Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-6*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/
                2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[m1]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (6*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
              Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1/2]*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
               Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-6*m1 + (2*I)*Pi)/4]*
              Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/
                2]*Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                2]*Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
            Pi*Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/
                2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
              Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/
                4]*Sech[(2*m1 + (3*I)*Pi)/2] + (4*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/
                2]*Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                2]*Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/
                2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(-4*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*(((-2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[
                (2*m1 + (3*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
              E^(((2*I)*m2*(4*m1 + I*Pi))/Pi) + ((2*I)*Sech[(-2*m1 + I*Pi)/2]*
               Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
              E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - (2*I)*E^(2*m2)*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[
                (4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) + ((2*I)*Sech[(4*m1 + (3*I)*Pi)/
                 2]*Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2])/
              E^(((2*I)*m2*(4*m1 + (3*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
               Sech[(-6*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/
                Pi) + (2*I)*E^(6*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[
                (-2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi)))/
           ((1 - E^(8*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi)))) - 
        (((-1/64*I)*E^((3*m2)/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4]))/((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4])*Sech[(2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (6*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-4*m1 + (3*I)*Pi)/
                2]))/((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
               (2*m1 + (2*I)*Pi) + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4] + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[m1] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(4*m1 - (2*I)*Pi)/4] + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/64)*E^(m2/2 + (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/64)*E^((3*m2)/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/64)*E^((3*m2)/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + (2*I)*Pi)/4]*((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi + (2*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/64)*E^(m2/2 + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/64)*E^(m2/2 + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/32)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
               (2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[m1] + (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + 
                 (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(4*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + 
                 (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 - (2*I)*Pi)/
                4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                -2*m1 + (3*I)*Pi))*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(6*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 + 
                 (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[m1]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
               Pi)*Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
               (-2*m1 + (2*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*
            Pi*Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(2*m1 - (2*I)*Pi)/4] + (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                4])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(2*m1 - (2*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^((4*I)*(-1/2 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/4] + 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-2*m1 + (5*I)*Pi)/2])*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
                Pi))^2*(1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (6*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-4*m1 - (2*I)*Pi)/4] - (2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[m1]*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 - 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/
                2]*Sech[(-6*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/4]*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (4*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/2 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*
                Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi + (2*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/2 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/2 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/
                2] - (2*I)*E^((-1/2 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/2 - (I*m2)/Pi)*
                Pi)*Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(4*m1 + (4*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/2 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((4*I)*(-1/2 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-4*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4]*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-6*m1 - 
                 (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(-4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - 
                 (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2]*Sech[(6*m1 + (5*I)*Pi)/2] - (2*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
              Sech[(4*m1 + (7*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*(((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[
                (-6*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2])/
              E^(((2*I)*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
               Sech[(-2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-4*m1 + (3*I)*Pi))/
                Pi) + ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/
                 2]*Sech[(2*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/
                Pi) - (2*I)*E^(2*m2)*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] + 
             ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[
                (6*m1 + (5*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
               Sech[(2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/
                Pi) + (2*I)*E^(6*m2)*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[
                (6*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi)))/
           ((1 - E^(8*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
        E^((3*m1)/2)*(((-1/64*I)*E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]^2*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*
            Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/
                4])*Sech[(-2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 - (2*I)*Pi)/
                4])*Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*Sech[m1]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (2*I)*Pi)/4]*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/64)*E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi))*Pi*Sech[m1]*
            Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/64)*E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 - (2*I)*Pi)/4]*
            Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*Pi*
            Sech[(-4*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*
                (4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi) - ((I/2)*m2*(4*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + 
                 (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + I*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + I*Pi)/2]*
            Sech[(-2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + 
                 (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(((-1/2*I)*m2*(4*m1 + I*Pi))/Pi - ((I/2)*m2*
                (2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-I)*m2*(4*m1 + I*Pi))/Pi - ((I/2)*m2*(-2*m1 + 
                 (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) - ((I/2)*m2*(4*m1 + I*Pi))/
               Pi)*Pi*Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                -2*m1 + (2*I)*Pi))*Pi*Sech[(4*m1 + I*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]))/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (4*I)*Pi)/4])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/
                 Pi)*Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2])*
            Sech[(-4*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(3*m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                -2*m1 + (2*I)*Pi))*Pi*Sech[(2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(3*m2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (4*I)*Pi)/4]*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(2*m1 + I*Pi))/Pi - ((I/2)*m2*
                (-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*(
                -2*m1 + (2*I)*Pi) - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi)*Pi*
            Sech[(2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(4*m1 + (3*I)*Pi)/
                2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 - (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*
              Sech[(-2*m1 + (2*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/
                4] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/
                 Pi)*(4*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1/2]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(-2*m1 + (5*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1/2]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + I*Pi))*Sech[m1]*Sech[(2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (2*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi) - ((I/2)*m2*(-2*m1 + 
                 (2*I)*Pi))/Pi)*Pi*Sech[(2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + I*Pi))*Sech[m1]*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (5*I)*Pi)/2]*
            Sech[(-4*m1 + (7*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/
                 Pi)*(2*m1 + (3*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (7*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((((-3*I)/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(-2*m1 + (2*I)*Pi)/
                4]*Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*
              Sech[(2*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2] - (4*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (4*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/4]*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/4]*
              Sech[(-2*m1 + (7*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((((-3*I)/2)*m2*(-2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (4*I)*Pi)/4] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-6*m1 + (4*I)*Pi)/
                4]*Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + I*Pi))*Sech[(2*m1 + I*Pi)/
                2]*Sech[(-4*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
              Sech[(-2*m1 + (6*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(-6*m1 + (6*I)*Pi)/4]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (6*I)*Pi)/4]*
              Sech[(-2*m1 + (7*I)*Pi)/2] + (4*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/
                 Pi)*(-2*m1 + (2*I)*Pi))*Pi*(((2*I)*Sech[(6*m1 + I*Pi)/2]*
               Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - (2*I)*E^(2*m2)*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(2*m1 + I*Pi)/2]*Sech[
                (-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^(((2*I)*m2*(2*m1 + I*Pi))/Pi) - ((2*I)*Sech[(4*m1 + I*Pi)/2]*
               Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2])/
              E^(((2*I)*m2*(4*m1 + I*Pi))/Pi) - ((2*I)*Sech[(6*m1 + (3*I)*Pi)/
                 2]*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) + (2*I)*E^(6*m2)*
              Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*
              Sech[(-6*m1 + (9*I)*Pi)/2] - ((2*I)*Sech[(2*m1 + (3*I)*Pi)/2]*
               Sech[(-2*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
              E^(((2*I)*m2*(2*m1 + (3*I)*Pi))/Pi) + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*Sech[
                (-2*m1 + (9*I)*Pi)/2])/E^(((2*I)*m2*(4*m1 + (3*I)*Pi))/Pi)))/
           ((1 - E^(8*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
        (((-1/64*I)*E^(3*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(3*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4])*
            Sech[(2*m1 + (2*I)*Pi)/4])/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*
                (-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + 
                 I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(-4*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
               (2*m1 + (2*I)*Pi) - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + 
                 I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(-4*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + 
                 (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-2*m1 + I*Pi)/2]*
            Sech[(2*m1 + (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + 
                 (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*Sech[m1]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(-2*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (2*I)*Pi)/4]*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*
                (-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(2*m1 + 
                 (2*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2])*
            Sech[(-2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(-4*m1 + 
                 I*Pi))/Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*Sech[(-4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2])*Sech[(-2*m1 + (3*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi))*Pi*Sech[m1]*
            Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/64)*E^(m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/64)*E^(2*m2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(2*m1 - (2*I)*Pi)/4]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/64)*E^(2*m2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 - (2*I)*Pi)/4]*Sech[(2*m1 + (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 - (2*I)*Pi)/4]*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*Pi*
            Sech[(4*m1 - (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 - (2*I)*Pi)/4])*
            Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (3*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              I*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (3*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/
                 Pi)*Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/4])*Sech[(-2*m1 + (3*I)*Pi)/2]*
            Sech[(2*m1 + (4*I)*Pi)/4])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - 
              (I*m2*(-4*m1 + (3*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/4])*Sech[(-4*m1 + (3*I)*Pi)/2]*
            Sech[(-2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
               (-4*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/4])*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (2*I)*Pi)/4]*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(-2*m1 + I*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi) + 
              (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*(
                2*m1 + (2*I)*Pi))*Pi*Sech[(-2*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 + (1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
            ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2])*Sech[(2*m1 + (5*I)*Pi)/2])/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(3*m2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(4*m1 + (4*I)*Pi)/4]*
            Sech[(2*m1 + (5*I)*Pi)/2])/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((3*m2)/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 + (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1/2]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(2*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[m1]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(2*m1 + (5*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1/2]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(2*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(2*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-2*m1 + (3*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[m1]*Sech[(-2*m1 + I*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi) - ((I/2)*m2*(2*m1 + 
                 (2*I)*Pi))/Pi)*Pi*Sech[(-2*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[m1]*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(-2*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1)/2]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + 
                 (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(m2/2 - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(2*m1 - (2*I)*Pi)/4]*
            ((2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/
                2]*Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + 
                 (3*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (I*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (4*I)*Pi)/4] + 
             (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2]))/((1 - E^(2*m2))^2*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) - 
              ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi + I*(1/4 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(2*m1 + (3*I)*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^(((-1/2*I)*m2*(-2*m1 + I*Pi))/Pi - ((I/2)*m2*
                (2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))^2*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - (I*m2)/Pi)*(-2*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
               (2*m1 + (2*I)*Pi) - ((I/2)*m2*(2*m1 + (2*I)*Pi))/Pi)*Pi*
            Sech[(-2*m1 + I*Pi)/2]*((2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/
                4] - (4*I)*E^((-1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/4 - (I*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (4*I)*Pi)/4] + (2*I)*E^((3*I)*(-1/4 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - (((3*I)/2)*m2)/
                 Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 + (2*I)*Pi)/4] - (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2])*
            Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
               (-2*m1 + (3*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + 
                 I*Pi))*Sech[(-4*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/4])*
            Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2])/
           ((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (3*I)*(1/4 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/4 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (4*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(2*m1 - (2*I)*Pi)/4])*Sech[(2*m1 + (5*I)*Pi)/2]*
            Sech[(4*m1 + (7*I)*Pi)/2])/((1 + E^((4*I)*(-1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + (3*I)*(1/4 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(2*m1 + (2*I)*Pi)/
                4]*Sech[(-2*m1 + (3*I)*Pi)/2] - (4*I)*
              E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2]*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(-2*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/
                  Pi)*(-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4]*Sech[(-2*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + I*Pi))*
              Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/4]*
              Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/4]*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + (3*I)*Pi))*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(2*m1 + (5*I)*Pi)/2]*
              Sech[(4*m1 + (7*I)*Pi)/2]))/((1 - E^(2*m2))*(1 - E^(4*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^((((-3*I)/2)*m2*(2*m1 + (2*I)*Pi))/Pi + 
              I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/2]*
              Sech[(2*m1 + (4*I)*Pi)/4] + (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-2*m1 + I*Pi))*Sech[(-2*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/
                4]*Sech[(2*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (3*I)*Pi)/2]*
              Sech[(6*m1 + (4*I)*Pi)/4]*Sech[(4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2]*
              Sech[(2*m1 + (6*I)*Pi)/4] + (4*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-2*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/4 - (((3*I)/2)*m2)/Pi)*(-2*m1 + (3*I)*Pi))*
              Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/4]*
              Sech[(2*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(2*m1 + (5*I)*Pi)/2]*
              Sech[(6*m1 + (6*I)*Pi)/4]*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(2*m2))*(1 - E^(4*m2))*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((4*I)*(-1/4 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
              (1/4 - (I*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*
               (2*m1 + (2*I)*Pi))*Pi*(((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[
                (-4*m1 + (3*I)*Pi)/2]*Sech[(-2*m1 + (5*I)*Pi)/2])/
              E^(((2*I)*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
               Sech[(-2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/
                Pi) - ((2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-2*m1 + (3*I)*Pi)/
                 2]*Sech[(2*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-4*m1 + I*Pi))/
                Pi) + ((2*I)*Sech[(-2*m1 + I*Pi)/2]*Sech[(2*m1 + (5*I)*Pi)/2]*
               Sech[(4*m1 + (7*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + I*Pi))/Pi) - 
             (2*I)*E^(2*m2)*Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/
                2]*Sech[(6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/
                 2]*Sech[(-2*m1 + (5*I)*Pi)/2]*Sech[(2*m1 + (9*I)*Pi)/2])/
              E^(((2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-2*m1 + (3*I)*Pi)/2]*Sech[(2*m1 + (7*I)*Pi)/2]*Sech[
                (4*m1 + (9*I)*Pi)/2])/E^(((2*I)*m2*(-2*m1 + (3*I)*Pi))/Pi) + 
             (2*I)*E^(6*m2)*Sech[(2*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/
                2]*Sech[(6*m1 + (9*I)*Pi)/2]))/((1 - E^(8*m2))*
            (1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
            (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
       (4*(E^(-2*m1) - E^(2*m1))*Pi)))/(4*Sqrt[2]) - 
   (E^((1/4 - ((I/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + (1/4 - (I*m2)/Pi)*
        (2*m1 + (2*I)*Pi) + (1/4 - (((3*I)/2)*m2)/Pi)*(2*m1 + (2*I)*Pi) + 
       (1/4 - ((2*I)*m2)/Pi)*(2*m1 + (2*I)*Pi) + I*(1/4 - ((2*I)*m2)/Pi)*Pi)*
     Sech[(2*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
    (16*Sqrt[2]*(1 + E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (I*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((4*I)*(1/4 - ((2*I)*m2)/Pi)*Pi)))))/E^((I/4)*Pi)


==> anc/mathematica_files/k2_analytic/recursion_analytic_k2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     20971,        532]
NotebookOptionsPosition[     19760,        505]
NotebookOutlinePosition[     20196,        522]
CellTagsIndexPosition[     20153,        519]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "6"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0GtIk2EYxvE30TJxQqFY24xXjDSdZgpT3AoeS50pnoiKMUGkZR7zCG26
sZTZwRQj0gnzUJpJB5Ug7IsbSuACP2z1NqgtyxOp+Ip4TKnhc98fLn5wffyH
Ft7JU3sxDBNJBwr+f6/fCeSJNkLWAFoG5fdBDZuLXs42rIOtv1vQMqXVe5fq
SZpBk7JaFc+DeCLPqM4Al6aP68Fsqxidd4QPvxLy5OnVfNTU6z09RG3LfI/q
m4gDdEuvoIcPvV4G7WIHeuxrlDpYxBOZ0ILebeAEJ6jJym10q0187iRVHhSP
+ormWsAvL7dR+5mwn+BfkxR12bV2EbX5ghF1V/qXGEN48uDbRXTOvFEDTtgE
tWCJys9pphYxfWj6yJ8F0DZ/ZBGMMdzbBPvcLnR93FfSDb+NRQekNboxKqPT
6MGxlNsmUPLZgLIfniR8pFre9ieCG5UBaaBTtqJAyzuKwQqfHpT1a9KB/7hf
qKrIswdO6mL2wQKxNX6CGr3nQvM4xS3wWYAKvantMILl7W/QH8pLnQ9P8eRo
cpgJNPtzQ+CNRx50NDbwrJXlyVrXAJqjqUsFH+83ooO5KZ/On+bJ6ov8KXD3
nY86jpo1G4w6qyySYeq1SGE0yC3GFoOTXtfRHfNU6Ah1s9uBzhRKmdIE2isi
DT0AbJFE0Q==
  "],
 CellLabel->"In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", "*", "I", "*", "mM"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      RowBox[{"\[Pi]", "*", "I", "*", "mM"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   RowBox[{"n", "*", 
    RowBox[{"(", 
     RowBox[{"n", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK1", "[", "n_", "]"}], ":=", 
    RowBox[{"n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"zZp1", "[", "0", "]"}], "=", 
    RowBox[{"-", 
     FractionBox["1", 
      SqrtBox["2"]]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", 
          RowBox[{"0", ",", "nN"}], "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{"2", "*", "n"}]], "*", 
             RowBox[{"zZp1", "[", "n", "]"}], "*", 
             RowBox[{"zZp1", "[", 
              RowBox[{"nN", "-", "1", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k2_M0_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZp1", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"hH", "[", 
           RowBox[{"1", ",", "nN"}], "]"}], "*", 
          RowBox[{"zZp1", "[", "0", "]"}]}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{
               RowBox[{"-", "2"}], "*", "n"}]], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", "nN"}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"1", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZp1", "[", "n", "]"}], "*", 
             RowBox[{"zZp1", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZp1", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK1", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK1", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK1", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZprimekM_k2_M1_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZp1", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}, {3.9213725479581842`*^9, 
   3.921372604800551*^9}, 3.921372797500881*^9, {3.9213728434189034`*^9, 
   3.921372978330101*^9}, {3.9213730874884577`*^9, 3.921373109140752*^9}, {
   3.9213732289232693`*^9, 3.921373249543482*^9}, {3.921373328933181*^9, 
   3.921373331587687*^9}, {3.921373519426632*^9, 3.9213735199116163`*^9}, {
   3.921373554131199*^9, 3.92137358157218*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 14:26:37\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 14:26:37"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"773fa3d0-7963-445e-bff6-b9f914dd3f87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 14:26:39\"\>"}],
  SequenceForm["N=", 2, "    ", "Sat 6 Apr 2024 14:26:39"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373599110661*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f770c2d0-9a61-4099-9140-cd5eaa8238f7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 14:26:42\"\>"}],
  SequenceForm["N=", 3, "    ", "Sat 6 Apr 2024 14:26:42"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373602659032*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"f4613a5d-af13-44bc-9f9f-63bb18ee3381"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 14:28:03\"\>"}],
  SequenceForm["N=", 4, "    ", "Sat 6 Apr 2024 14:28:03"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373683219545*^9},
 CellLabel->
  "During evaluation of \
In[4]:=",ExpressionUUID->"313d1c7d-0765-42f5-83cc-f4b6231e252f"]
}, Open  ]],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.921372996276091*^9, 3.9213731345158567`*^9, 
  3.921373261468812*^9, 3.9213733453107557`*^9, 3.921373549697188*^9, 
  3.921373892436861*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"2aa89793-bd18-43b9-91e1-2c0ae312907a"]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 4, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[778, 26, 267, 5, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1048, 33, 1173, 26, 115, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2246, 63, 14553, 370, 1013, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[CellGroupData[{
Cell[16824, 437, 655, 13, 24, "Print",ExpressionUUID->"773fa3d0-7963-445e-bff6-b9f914dd3f87"],
Cell[17482, 452, 655, 13, 24, "Print",ExpressionUUID->"f770c2d0-9a61-4099-9140-cd5eaa8238f7"],
Cell[18140, 467, 655, 13, 24, "Print",ExpressionUUID->"f4613a5d-af13-44bc-9f9f-63bb18ee3381"],
Cell[18798, 482, 655, 13, 24, "Print",ExpressionUUID->"313d1c7d-0765-42f5-83cc-f4b6231e252f"]
}, Open  ]],
Cell[19468, 498, 276, 4, 34, "Output",ExpressionUUID->"2aa89793-bd18-43b9-91e1-2c0ae312907a"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/8


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N2_fSimplified_a0.m <==
(Csch[m1]^2*Csch[m2]^2)/16


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N2_fSimplified_a2.m <==
(Csch[m1]^2*Csch[m2]^2)/32


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N2_fSimplified_am2.m <==
(Csch[m1]^2*Csch[m2]^2)/32


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a0.m <==
(E^((3*(m1 + m2))/2)*Csch[m1]^2*Csch[m2]^2)/(32*(1 + E^(3*m1))*(1 + E^(3*m2)))


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a2.m <==
(Csch[m1]^3*Csch[m2]^3*Sech[m1]*Sech[m2]*Sinh[m1/2]*Sinh[m2/2])/128


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a4.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_a6.m <==
(Csch[m1]^2*Csch[m2]^2*Sech[m1]*Sech[(3*m1)/2]*Sech[m2]*Sech[(3*m2)/2])/512


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am2.m <==
(Csch[m1]^3*Csch[m2]^3*Sech[m1]*Sech[m2]*Sinh[m1/2]*Sinh[m2/2])/128


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am4.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N3_fSimplified_am6.m <==
(Csch[m1]^2*Csch[m2]^2*Sech[m1]*Sech[(3*m1)/2]*Sech[m2]*Sech[(3*m2)/2])/512


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a0.m <==
-1/256*(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2]*
   (-((Coth[m1]*Csch[m1]*Csch[m2]^2)/(1 + 2*Cosh[m2])) + 
    (Coth[m1]*Csch[m1] + (1 + 3*Cosh[2*m1])*Csch[m1]^2*Csch[m2]*
       (Coth[m2] + Csch[m2])*Sech[m1] + 2*Coth[m1]^2*(3 + Sech[m2]) - 
      2*(1 + Cosh[m2])*(2 + Sech[m1])*Tanh[m1/2]^2)/
     ((1 + Cosh[m2])*(1 + 2*Cosh[2*m2]))))/(1 + 2*Cosh[2*m1])


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a10.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a11.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a12.m <==
(Csch[m1]*Csch[2*m1]^2*Csch[3*m1]*Csch[m2]*Csch[2*m2]^2*Csch[3*m2])/512


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a2.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a4.m <==
(3*Csch[m1]^4*Csch[m2]^4*Sech[m1]^2*Sech[m2]^2)/8192


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a6.m <==
(Csch[m1]^4*Csch[m2]^4)/(512*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a7.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a8.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_a9.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am10.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am11.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am12.m <==
(Csch[m1]*Csch[2*m1]^2*Csch[3*m1]*Csch[m2]*Csch[2*m2]^2*Csch[3*m2])/512


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am2.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am4.m <==
(3*Csch[m1]^4*Csch[m2]^4*Sech[m1]^2*Sech[m2]^2)/8192


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am6.m <==
(Csch[m1]^4*Csch[m2]^4)/(512*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am7.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am8.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZkM_k2_M0_N4_fSimplified_am9.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N1_fSimplified_a0.m <==
(Csch[m1]*Csch[m2])/(4*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N1_fSimplified_am2.m <==
(Csch[m1]*Csch[m2])/(4*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_a0.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_a2.m <==
-1/64*(Csch[m1]^2*Csch[m2]^2*Sech[m1]*Sech[m2])/Sqrt[2]


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am2.m <==
(Sech[m1]*(4*Csch[m1]^2*Csch[m2]^2 - Sech[m1/2]^2*Sech[m2/2]^2)*Sech[m2])/
 (128*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am4.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N2_fSimplified_am6.m <==
-1/64*(Csch[m1]^2*Csch[m2]^2*Sech[m1]*Sech[m2])/Sqrt[2]


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a0.m <==
(Csch[m1]^2*Csch[m2]^3*((-2 + 4*Cosh[m2])*Coth[m1] + 
   Csch[m1]*(1 - 2*Cosh[m2] + Sech[m1] + Sech[m2])))/
 (128*Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a2.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a4.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_a6.m <==
(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2])/(64*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am10.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am11.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am12.m <==
(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[m2]*Csch[2*m2]*Csch[3*m2])/(64*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am2.m <==
(Csch[m1]^3*Csch[m2]^3*Sech[m1]*Sech[m2])/(256*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am4.m <==
(Csch[m1]^3*Csch[m2]^3*Sech[m1]*Sech[m2])/(256*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am6.m <==
(Csch[m1]^2*Csch[m2]^3*((-2 + 4*Cosh[m2])*Coth[m1] + 
   Csch[m1]*(1 - 2*Cosh[m2] + Sech[m1] + Sech[m2])))/
 (128*Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am7.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am8.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N3_fSimplified_am9.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a0.m <==
-1/2048*(Csch[m1]^4*Csch[m2]^4*(4 - 2*Sech[m2] + 
    Sech[m1]*(-2 + Sech[m2]*(1 + Sech[m1] + Sech[m2]))))/
  (Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a10.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a11.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a12.m <==
-1/256*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[4*m1]*Csch[m2]*Csch[2*m2]*
   Csch[3*m2]*Csch[4*m2])/Sqrt[2]


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a2.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a4.m <==
(E^(-m1 - m2)*Csch[m1]*Csch[m2]*Sech[2*m1]*
  (16*(1 + Coth[m1])*(1 + Coth[m2])*Csch[m1]*Csch[3*m1]*Csch[m2]*Csch[3*m2] - 
   E^(m1 + m2)*(16*Csch[2*m1]^2*Csch[3*m1]*Csch[2*m2]^2*Csch[3*m2] + 
     Csch[m1]*Csch[m2]*Sech[m1]*Sech[m2]*(Csch[m1]^2*Csch[m2]^2*Sech[m1]*
        Sech[m2] + 2*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2])))*
  Sech[2*m2])/(16384*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a6.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a7.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a8.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_a9.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am1.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am10.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am11.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am12.m <==
(E^(-m1 - m2)*Csch[m1]*Csch[m2]*Sech[2*m1]*
  (16*(1 + Coth[m1])*(1 + Coth[m2])*Csch[m1]*Csch[3*m1]*Csch[m2]*Csch[3*m2] - 
   E^(m1 + m2)*(16*Csch[2*m1]^2*Csch[3*m1]*Csch[2*m2]^2*Csch[3*m2] + 
     Csch[m1]*Csch[m2]*Sech[m1]*Sech[m2]*(Csch[m1]^2*Csch[m2]^2*Sech[m1]*
        Sech[m2] + 2*Sech[m1/2]*Sech[(3*m1)/2]*Sech[m2/2]*Sech[(3*m2)/2])))*
  Sech[2*m2])/(16384*Sqrt[2])


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am13.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am14.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am15.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am16.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am17.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am18.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am19.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am2.m <==
-1/256*(Csch[m1]^4*Csch[m2]^4)/(Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am20.m <==
-1/256*(Csch[m1]*Csch[2*m1]*Csch[3*m1]*Csch[4*m1]*Csch[m2]*Csch[2*m2]*
   Csch[3*m2]*Csch[4*m2])/Sqrt[2]


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am3.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am4.m <==
-1/512*(E^(2*(m1 + m2))*Csch[m1]^4*Csch[m2]^4*(3 + Sech[2*m1] + Sech[2*m2]))/
  (Sqrt[2]*(1 + E^(2*m1))^2*(1 + E^(2*m2))^2)


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am5.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am6.m <==
-1/256*(Csch[m1]^4*Csch[m2]^4)/(Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am7.m <==
0


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am8.m <==
-1/2048*(Csch[m1]^4*Csch[m2]^4*(4 - 2*Sech[m2] + 
    Sech[m1]*(-2 + Sech[m2]*(1 + Sech[m1] + Sech[m2]))))/
  (Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k2_analytic/sample_results/ZprimekM_k2_M1_N4_fSimplified_am9.m <==
0


==> anc/mathematica_files/k3_analytic/comparison_with_201207211v2_k3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     54212,        980]
NotebookOptionsPosition[     51818,        939]
NotebookOutlinePosition[     52254,        956]
CellTagsIndexPosition[     52211,        953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.921373653290422*^9, 3.921373659843775*^9}, {
  3.921379793111834*^9, 3.9213797933053827`*^9}, {3.921380064816312*^9, 
  3.921380066200364*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.921379808042251*^9, 
  3.921379808188315*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}]], "Input",
 CellChangeTimes->{{3.9213797207373962`*^9, 3.921379721218865*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}]}], "Input",
 CellLabel->"In[4]:=",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373888170843*^9, 3.921373889722134*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", 
          "\"\<_exactvalues/230715_Z_k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k\>\"", ",", 
               RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
  3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
  3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
  3.921373667994503*^9, 3.9213737175023403`*^9}, {3.921379660326858*^9, 
  3.921379693616268*^9}, {3.921379748655628*^9, 3.921379752322425*^9}, {
  3.9213797880689373`*^9, 3.921379788343829*^9}, {3.921379827518139*^9, 
  3.9213798280950317`*^9}, {3.92137995991004*^9, 3.921379960444335*^9}, {
  3.921384519328426*^9, 3.92138452247246*^9}, {3.9213885857042007`*^9, 
  3.9213885859755697`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}], \\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"5\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"], \
\\\"]\\\"}]}], RowBox[{RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"3\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]]}], \
\\\")\\\"}]}]]}]\\).\"", 2, 9, 1, 21546244578564955488, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921388594069148*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"919ffa59-f234-44a1-a867-cef8cefefd94"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2049.043850283765"}],
  SequenceForm["N=", 1, "    ", 0``2049.043850283765],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380588035048*^9, 3.9213845306429453`*^9, 
   3.921388594107265*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"e5275f5d-88ca-4ea8-a047-ca8da7482a81"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\
\", \\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}], \
\\\"2\\\"], RowBox[{\\\"36\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}], \\\"2\\\"]}]]}], \\\"-\\\", \
FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"6\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]}], \
RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"\[Pi]\\\"}]]}], RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"48\\\"]}], \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\
\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"48\\\"], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"12\\\"], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sinh\\\", \\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sinh\\\", \\\"[\\\", RowBox[{FractionBox[\
\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}]}]}], \\\")\\\"}]}]]}]\\).\"", 2, 9, 2, 
   21546244578564955488, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921388594352306*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"3e007966-b4ab-48c9-832a-4d70793b598a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.0954722196304", "+", 
    RowBox[{"0``2047.1715495694739", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "    ", 
   Complex[0``2047.0954722196304, 0``2047.1715495694739]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380588035048*^9, 3.9213845306429453`*^9, 
   3.921388594364345*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"15c8f4a4-4fe8-4e18-9229-75dc27275b24"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "\[GreaterEqual]", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373880149262*^9, 3.921373883512147*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"old", "=", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", 
              "\"\<_exactvalues/230715_Z_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
              RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "=", 
               RowBox[{
                RowBox[{"ReadList", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                   RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "nN", "]"}], ",", 
                   "\"\<_fSimplified_a\>\"", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                   "\"\<.m\>\""}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rR", "=", 
           RowBox[{"I", "*", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"I", "*", "m1", "*", "m2"}], 
              RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"new", "=", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"\[Pi]", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["mM", "3"], 
                    RowBox[{"3", "*", "k"}]], "+", 
                   FractionBox[
                    SuperscriptBox["mM", "2"], "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                    FractionBox["1", "2"], "-", 
                    FractionBox["1", 
                    RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}],
                 "]"}], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"m1", "+", "m2"}], "2"]}], "]"}]}], ")"}], 
                RowBox[{"mM", "*", "nN"}]]}], ")"}], 
             RowBox[{"-", "1"}]], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "*", 
               SuperscriptBox["rR", "a"]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
                RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<N=\>\"", ",", "nN", ",", "\"\<  M=\>\"", ",", "mM", ",", 
            "\"\<    \>\"", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"m1", "\[Rule]", 
                   SqrtBox["2"]}], ",", 
                  RowBox[{"m2", "\[Rule]", 
                   SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
  3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
  3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
  3.921373667994503*^9, 3.92137385298001*^9}, {3.921379725774357*^9, 
  3.9213798318687563`*^9}, {3.921379963007313*^9, 3.921379963341866*^9}, {
  3.921384538942897*^9, 3.921384557992464*^9}, {3.921388587614222*^9, 
  3.921388587866787*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", FractionBox[RowBox[{\\\"5\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", \\\"\[Pi]\\\"}], \\\"36\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"6\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"3\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
\\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \
\\\"-\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\
\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\
\"3\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"6\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"9\\\"}]], \
\\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\
\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"4\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"9\\\"}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\
\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\
\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}]}]}]]}]\\).\"", 2, 10, 3, 21546244578564955488, "Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213885955777273`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6252e140-8850-457e-add6-4f21446b6dbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.931136422657", "+", 
    RowBox[{"0``2047.9370151100595", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 1, "    ", 
   Complex[0``2047.931136422657, 0``2047.9370151100595]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.921380594733678*^9, 3.9213845585346603`*^9, 3.9213885962591257`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"67ecab17-0916-4c7d-9a16-b5cb3a393838"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"3\\\"], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"3\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\
\"/\\\", \\\"3\\\"}]]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \
\\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \
\\\"-\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"18\\\", \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\
\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"18\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\
\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], \\\"\[Pi]\\\"}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"18\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"6\\\"}]], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\
\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\
\"3\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\
\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"18\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\")\\\"}]}], RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"17\\\", \\\"/\\\", \\\"18\\\"}]], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\
\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\
\\\"4\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"11\\\", \
\\\"/\\\", \\\"18\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \
\\\"]\\\"}]}]}]]}]\\).\"", 2, 10, 4, 21546244578564955488, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213885963445787`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"5d8c5ffb-05c1-486a-8151-beac6b61e736"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.6612763816788", "+", 
    RowBox[{"0``2047.664086118837", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 2, "    ", 
   Complex[0``2047.6612763816788, 0``2047.664086118837]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.921380594733678*^9, 3.9213845585346603`*^9, 3.9213885963604603`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"9242393e-0b25-474d-a2db-afdc92e461c5"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", SqrtBox[\\\"2\\\"]}], \\\"-\\\", \
SqrtBox[\\\"3\\\"], \\\"+\\\", FractionBox[RowBox[{\\\"5\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", \\\"\[Pi]\\\"}], \\\"36\\\"]}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \
\\\", \\\"\[Pi]\\\"}]}]], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \
\\\"2\\\"]}], RowBox[{\\\"36\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]}]], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\
\\\", FractionBox[\\\"3\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"6\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"24\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}]], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"11\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"16\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"9\\\"}]], \
\\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"9\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\
\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", SqrtBox[\\\"3\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}]}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"18\\\"}]], \\\" \
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"3\\\", \\\
\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}]}], RowBox[{\\\"24\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{FractionBox[\\\"1\\\", \\\"96\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", SuperscriptBox[RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"2\\\"]}], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"9\\\"}]], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}]}], RowBox[{\\\"576\
\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\
\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \
\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\"2\\\"], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}]]}]\\).\"", 2, 10, 5, 
   21546244578564955488, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213885965583*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"f1b20a23-2c0b-4d03-8096-97662988f169"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 10, 6, 21546244578564955488, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921388596572054*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"d3f3208f-5ef4-42c6-83b8-3dea069fda46"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.6553420440575", "+", 
    RowBox[{"0``2046.65599982804", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "  M=", 1, "    ", 
   Complex[0``2046.6553420440575, 0``2046.65599982804]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.921380594733678*^9, 3.9213845585346603`*^9, 3.92138859657936*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"ce8e4ba0-9240-4e05-9893-9e2da0c2f681"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.8683375613105", "+", 
    RowBox[{"0``2046.8695115563253", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "  M=", 2, "    ", 
   Complex[0``2046.8683375613105, 0``2046.8695115563253]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.921380594733678*^9, 3.9213845585346603`*^9, 3.9213885967820883`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a5ad64a3-ecb4-40da-b190-9065ad790abd"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 216, 4, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[777, 26, 514, 9, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1294, 37, 319, 6, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1616, 45, 213, 4, 30, "Input",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],
Cell[1832, 51, 932, 32, 168, "Input",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],
Cell[2767, 85, 218, 4, 30, "Input",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],
Cell[CellGroupData[{
Cell[3010, 93, 3805, 89, 257, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[6818, 184, 1802, 29, 91, "Message",ExpressionUUID->"919ffa59-f234-44a1-a867-cef8cefefd94"],
Cell[8623, 215, 700, 15, 25, "Print",ExpressionUUID->"e5275f5d-88ca-4ea8-a047-ca8da7482a81"],
Cell[9326, 232, 7173, 100, 116, "Message",ExpressionUUID->"3e007966-b4ab-48c9-832a-4d70793b598a"],
Cell[16502, 334, 815, 17, 25, "Print",ExpressionUUID->"15c8f4a4-4fe8-4e18-9229-75dc27275b24"]
}, Open  ]],
Cell[17332, 354, 233, 4, 30, "Input",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],
Cell[CellGroupData[{
Cell[17590, 362, 5723, 134, 390, "Input",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],
Cell[23316, 498, 6400, 90, 110, "Message",ExpressionUUID->"6252e140-8850-457e-add6-4f21446b6dbb"],
Cell[29719, 590, 941, 18, 25, "Print",ExpressionUUID->"67ecab17-0916-4c7d-9a16-b5cb3a393838"],
Cell[30663, 610, 8668, 120, 222, "Message",ExpressionUUID->"5d8c5ffb-05c1-486a-8151-beac6b61e736"],
Cell[39334, 732, 941, 18, 25, "Print",ExpressionUUID->"9242393e-0b25-474d-a2db-afdc92e461c5"],
Cell[40278, 752, 9155, 129, 142, "Message",ExpressionUUID->"f1b20a23-2c0b-4d03-8096-97662988f169"],
Cell[49436, 883, 447, 10, 24, "Message",ExpressionUUID->"d3f3208f-5ef4-42c6-83b8-3dea069fda46"],
Cell[CellGroupData[{
Cell[49908, 897, 936, 18, 25, "Print",ExpressionUUID->"ce8e4ba0-9240-4e05-9893-9e2da0c2f681"],
Cell[50847, 917, 943, 18, 25, "Print",ExpressionUUID->"a5ad64a3-ecb4-40da-b190-9065ad790abd"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/6)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2)))/
 ((E^(-1/2*m1) + E^(m1/2))*(1 + E^(3*m2)))


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
    ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
  (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
         (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
             Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
          ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + 
          (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
            ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
               Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
    (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
            Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
          E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
          Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
            Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
            E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M0_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-1/24*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
    (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(3*m1 + (4*I)*Pi)/2]))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6] + 
           ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
          (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
              Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
           ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
              Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
             ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
     (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (4*I)*Pi)/6]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
         (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
             Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
           E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
           Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
             Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
             E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
           Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
   ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^(3*m2))*Pi) + 
  ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
    (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
     (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - ((2*I)*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/
              2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
               Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
             Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*Sech[
                (3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
             Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*(1 + E^(3*m2))) + 
  (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
       (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
        Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (4*I)*Pi)/6]))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
       (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
       (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
       (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
        Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(-3*m1 - (4*I)*Pi)/6] + 
       (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
          E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
       (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
          (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2] + 
       (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
          E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
       (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
        Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
          Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
       (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
       (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
          E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
       ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/2))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
       (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
        Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
          Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
     ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
      (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
        (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
       (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
          (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
       ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
       (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-3*m1 + (8*I)*Pi)/2]))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
        I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
          Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
       (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
        Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
        Sech[(-3*m1 + (8*I)*Pi)/2]))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
       (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
       (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
          E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
       (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
        Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
        Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (4*I)*Pi)/2] + 
       (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
          E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
       (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
          (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
        (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
       ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
       (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(-3*m1 + (8*I)*Pi)/2] + 
       (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
          E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
    ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
        Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
       (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
       (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
          E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
       (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
        Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
       ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2])/2))/
     ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
    ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
        (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
      ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
         Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
          Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
       ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
       ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
        Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
       ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/
            Pi))/2 + (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
          E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
            Pi))/2))/((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^
       2) + E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
        (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
         ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
         ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
          Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
            E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
             Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
              Pi))/2))/((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
    (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
         ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
         ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/
              Pi))/2))/((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
   (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi))/3


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M0_N4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(
  -1/8*((-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
               6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
               6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
           (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
               Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
            ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
               Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
              ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                 Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
          ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
      (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
              (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 + (4*I)*Pi)/6]))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
              E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
          (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
              Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
            E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
            Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
              Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
            Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
            Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))*
     (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
      (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/((E^(-m1) - E^m1)*Pi) + 
  ((I/24)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
    (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
         Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
         Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
         Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
        (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
        (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(3*m1 + (4*I)*Pi)/6]))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
         Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
         Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
        (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2]))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
        (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
         Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
         Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
        (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
         Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
        (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
         Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
         Sech[(-3*m1 - (4*I)*Pi)/6] + 
        (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
           E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
        (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
         Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2] + 
        (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
           E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
           Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
        (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
         Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
           Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
           Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
        (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
        (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
           E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
        ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
           Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2])/2))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
     ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
        (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
        (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
           Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
      ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
         Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
        (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
         Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
           (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
         Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
        ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
           Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
        (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(-3*m1 + (8*I)*Pi)/2]))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
         Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
        (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
         Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
        (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
         Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
           Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
        (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
        (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
         Sech[(-3*m1 + (8*I)*Pi)/2]))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
         Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
        (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
           (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
         Sech[(6*m1 + (5*I)*Pi)/2] + 
        (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
           E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
           Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
        (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
         Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
        (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(3*m1 + (4*I)*Pi)/2] + 
        (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
           E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
           Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
        (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
         Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
         Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
         Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
        (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
        ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
           Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
        (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
         Sech[(-3*m1 + (8*I)*Pi)/2] + 
        (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
           E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
     ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
       ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
         Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
        (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
         Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
        (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
         Sech[(3*m1 + (4*I)*Pi)/2] + 
        (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
           E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
           Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
        (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
         Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
        ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
           Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/2))/
      ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
       (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
     ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
       ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
         Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
           Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
         Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
        ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
        ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
         E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
         Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
        ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
           Sech[(-6*m1 + (3*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/
             Pi))/2 + (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
           E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
             Pi))/2))/((1 + E^(9*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
     E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
         Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
           Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
           Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (5*I)*Pi)/6]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
         Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
         Sech[(3*m1 + (6*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
         Sech[(-3*m1 + (8*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
          (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
           Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
           Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
             Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
           Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
           Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
             Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
           Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
           Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
         (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
          ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
          ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
          ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
          ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
           Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
             E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                 (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
     (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
           Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
           Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
         Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
           (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
         Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
         ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
          (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (5*I)*Pi)/6]))/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
         Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
         Sech[(-3*m1 + (6*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
             E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
         Sech[(3*m1 + (8*I)*Pi)/2])/
        ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
           Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
           Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
           Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
           Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
         (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
          ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
          ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
          ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
          ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
           Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
          ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
             Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                 (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1))/
   ((E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*(1 + E^(3*m2))*
    Pi) + ((I/18)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
    (((-1/24*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
       (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
      ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^(3*m2))*Pi) + 
     ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
       (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
          ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
        (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                      ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*(
                ((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                     (2*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
                ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                   Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                  ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                       (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                  (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
          (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                  6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
                Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                  6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
               (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                  E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                  E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                  Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
              (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                    (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                  Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                  E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
                Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
         (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
       (1 + E^(3*m2))) + (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
           Sech[(3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 - (4*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
             Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(
                3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2))/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
           2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
           Sech[(6*m1 + (5*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
           Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
          ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/
               2])/2))/((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
         ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
             Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/
             Pi) + (2*I)*E^((9*m2)/2)*Sech[(-3*m1 + (6*I)*Pi)/2]*
           Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/
             Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/
             Pi) - (2*I)*E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
           Sech[(3*m1 + (8*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*
             Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
            ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
             E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
               Pi))/2))/((1 + E^(9*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
               6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
               6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
           Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
           Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
              (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + (5*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
             Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
             (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
           Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
             Sech[(6*m1 + (5*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
               6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
               6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
           Sech[(-3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
            (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
            ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + 
                I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
             Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + 
                (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/
               2]))/((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
           (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
            ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
            ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
            ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                   (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
       (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
             (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + 
                (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
              (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (5*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
           Sech[(3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
           Sech[(3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
             Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/E^
                (3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
            (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + 
                (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
               E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                (3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + 
                (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/E^
                (3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                (3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
            ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
            ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
            ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
            ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[
                (3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                   (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
      (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
    (1 + E^(3*m2))) - 
  (E^(m1/2)*(((I/324)*E^((5*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (4*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (4*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]^2)/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]^2)/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 - (5*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (6*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 - (5*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (6*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (8*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 - (5*I)*Pi)/6] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (6*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
          2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (6*I)*Pi))*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 - (5*I)*Pi)/6] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (6*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
          2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (4*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (4*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]^2)/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]^2)/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]^2*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/3 - (I*m2)/Pi)) - (6*I)*E^((-1/3 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 + (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/6]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*
                Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]^2*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 + (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*
                Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/6]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-9*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
             Sech[(-9*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*
                Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
            Sech[(-9*m1 + (12*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(-9*m1 + (10*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(6*m1 + I*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*
           Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^(2*m2)*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2])/
          E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) - 
         ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*
           Sech[(-3*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
         ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
           Sech[(9*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(6*m1 + (5*I)*Pi))/Pi) + 
         (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(-9*m1 + (10*I)*Pi)/2])/
          E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
         ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
           Sech[(-3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
         (2*I)*E^(10*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + ((2*I)*E^(((6*I)*m1*m2)/Pi)*
            Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
            Sech[(-9*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(-6*m1 + (9*I)*Pi)/2]*Sech[(-9*m1 + (12*I)*Pi)/2])/
            E^(((2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
           ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
             Sech[(-3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/
              Pi))/2))/((1 - E^(12*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) - 
    (((I/324)*E^((5*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/6]))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((3*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (6*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
          2))/((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (6*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
          2))/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 - (3*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 - (3*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]^2 - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(9*m1 + (6*I)*Pi)/6])/2))/((1 + E^(3*m2))*
        (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
      ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]^2 - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(9*m1 + (6*I)*Pi)/6])/2))/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 - (5*I)*Pi)/6] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (6*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
          2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (6*I)*Pi))*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 - (5*I)*Pi)/6] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (6*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
          2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (4*I)*Pi))*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]^2 - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]^2 - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
         (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2])*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6]*
             Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
            E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6]*
             Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*E^((-1/3 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]^2*
            Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]^2*
            Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
           (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 + (4*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
          Sech[(6*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*
                Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(3*m1)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(9*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
          Sech[(9*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2 + 
         ((6*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2] - 
           (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
            Sech[(9*m1 + (12*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
          E^(((2*I)*m2*(-6*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/2]*
           Sech[(-3*m1 + (6*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*
           Sech[(-9*m1 + (8*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
          E^(((2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
           Sech[(3*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) - 
         ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*
           Sech[(9*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
         (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
          E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
         ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
           Sech[(9*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
         (2*I)*E^(10*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(6*m1 + (11*I)*Pi)/2] + ((2*I)*E^(((6*I)*m1*m2)/Pi)*
            Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(-6*m1 + (9*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
            E^(((2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
             Sech[(9*m1 + (6*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
           ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
             Sech[(9*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/Pi))/
          2))/((1 - E^(12*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
    E^((3*m1)/2)*(((I/324)*E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]^2*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]^2*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(-6*m1 + (3*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*Sech[(-6*m1 + I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(m2/2 - (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(m2/2 + 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]^2*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(6*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-I)*m2*(6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/
           Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) - ((I/2)*m2*(6*m1 + I*Pi))/Pi)*
        Pi*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 + I*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((5*m2)/2 - (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((5*m2)/2 + 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) - ((I/2)*m2*(6*m1 + (5*I)*Pi))/Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        Sech[(-3*m1 + (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(-3*m1 + (6*I)*Pi)/6])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*Sech[(-6*m1 - I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(m2/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(-6*m1 - (5*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(-6*m1 - (5*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 + 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*Sech[(-6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(6*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(9*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) - ((I/2)*m2*(6*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*
                Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^(((-1/2*I)*m2*(6*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*
                Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(6*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*
                Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) - ((I/2)*m2*(6*m1 + (3*I)*Pi))/
           Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*
                Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (6*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 + (3*I)*Pi)/2]*
        Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-9*m1 + (2*I)*Pi)/6] + 
         ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(9*m1)/2] - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (6*I)*Pi)/2])/2))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*
           Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(-6*m1 + (7*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2])*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2])*
        Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/
           Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (4*I)*Pi))*
          Sech[(9*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (6*m1 + (5*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (8*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*
            Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*
                Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
        Sech[(-6*m1 + (9*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/
           Pi)*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
           (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (8*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
            Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6])/2 + 
         ((-6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*Sech[(9*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (8*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/6])/2 + 
         ((-6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*Sech[(9*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (3*m1 + (4*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (3*m1 + (6*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
          Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/6]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/6]*
          Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6]*
          Sech[(-3*m1 + (10*I)*Pi)/2] + (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-9*m1 + (10*I)*Pi)/6]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/6]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
          Sech[(6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
          Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
          Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(-9*m1 + (8*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2] + 
         ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
            Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2 + 
         ((-6*I)*E^(9*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(9*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
           (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
            Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (-3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(9*m1 + (2*I)*Pi)/2]*
           Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
          E^(((2*I)*m2*(9*m1 + (2*I)*Pi))/Pi) - (2*I)*E^(2*m2)*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
          Sech[(-9*m1 + (10*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + I*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - ((2*I)*Sech[(9*m1 + (4*I)*Pi)/2]*
           Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
          E^(((2*I)*m2*(9*m1 + (4*I)*Pi))/Pi) - 
         ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
         (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
          Sech[(-9*m1 + (12*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*
           Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/
          E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) + 
         (((-2*I)*Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(((18*I)*m1*m2)/Pi) + 
           ((2*I)*Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
             Sech[(3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(9*m1 + (6*I)*Pi))/Pi))/
          2 + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2]*
           Sech[(-6*m1 + (13*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
         (2*I)*E^(10*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(-6*m1 + (11*I)*Pi)/2]*Sech[(-9*m1 + (14*I)*Pi)/2] + 
         ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
           Sech[(-3*m1 + (14*I)*Pi)/2])/E^(((2*I)*m2*(6*m1 + (5*I)*Pi))/Pi) + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(-6*m1 + (9*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
           ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2]*
             Sech[(-6*m1 + (15*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/
              Pi))/2))/((1 - E^(12*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
    (((I/324)*E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]^2*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(6*m1 + (3*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*Sech[(6*m1 + I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]^2*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
           Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/
           Pi)*Pi*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]))/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
          Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/72)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(-6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(9*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(9*m1)/2])/E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
            E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*Sech[(6*m1 - I*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/216)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/72)*E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
            E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
            E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - 
          ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
            E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
            E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
            Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 + I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        Sech[(6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (6*I)*Pi)/6])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (5*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (-6*m1 + (5*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*
        Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
        (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2])*
        Sech[(3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
           Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (8*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
          Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
           Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
       ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (6*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(-3*m1 + (2*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
            (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2]*
          Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (6*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
        ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
        ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
        Sech[(3*m1 + (4*I)*Pi)/2]*
        ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(9*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
           Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
        ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
          Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (((6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(9*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      ((I/72)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
        ((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6] + 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
          Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(9*m1 + (8*I)*Pi)/6] + 
         (((-6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(9*m1*(-1/6 - (I*m2)/Pi)) + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/6])/2))/((1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Pi*
        Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6] - 
         (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6] + 
         (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(9*m1 + (6*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6] + 
         (((-6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
            E^(9*m1*(-1/6 - (I*m2)/Pi)) + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
            Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
            E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/6])/2))/((1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
            E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
           (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2]*
        Sech[(6*m1 + (9*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (-3*m1 + (4*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*
        Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
        Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (-3*m1 + (6*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
       ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
         (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
          Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(-3*m1 + (8*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
          Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] - 
         (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
          Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (8*I)*Pi)/6] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
          Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
          Sech[(6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
          Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((-6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/E^(9*m1*(-1/6 - (((3*I)/2)*m2)/
                Pi)) + (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-9*m1 + (6*I)*
                Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
            Sech[(-3*m1 + (12*I)*Pi)/2])/2 + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/6]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(3*m1 + (6*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*
            Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
          Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
          Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6] - 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
          Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
          Sech[(3*m1 + (8*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
          Sech[(6*m1 + (9*I)*Pi)/2] + (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2]*
          Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2] + 
         (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
          Sech[(3*m1 + (10*I)*Pi)/6] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
            (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
          Sech[(6*m1 + (9*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/6]*
          Sech[(6*m1 + (11*I)*Pi)/2] + 
         (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - 
           (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/6]*
            Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(-9*m1 + (2*I)*Pi)/2]*
           Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
          E^(((2*I)*m2*(-9*m1 + (2*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
           Sech[(-3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(-9*m1 + (4*I)*Pi))/
            Pi) + ((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + I*Pi))/Pi) - 
         (2*I)*E^(2*m2)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
          Sech[(9*m1 + (10*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2])/
          E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) + 
         ((-2*I)*E^(((18*I)*m1*m2)/Pi)*Sech[(9*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
             Sech[(-3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(-9*m1 + (6*I)*Pi))/
              Pi))/2 - ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*
           Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
          E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi) + (2*I)*E^(6*m2)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
          Sech[(9*m1 + (12*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(3*m1 + (10*I)*Pi)/2]*Sech[(6*m1 + (13*I)*Pi)/2])/
          E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
         ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
           Sech[(3*m1 + (14*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
         (2*I)*E^(10*m2)*Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2]*
          Sech[(9*m1 + (14*I)*Pi)/2] + ((2*I)*E^(((6*I)*m1*m2)/Pi)*
            Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(3*m1 + (12*I)*Pi)/2]*Sech[(6*m1 + (15*I)*Pi)/2])/
            E^(((2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2))/
       ((1 - E^(12*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
   (4*(E^(-2*m1) - E^(2*m1))*Pi))/4


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M1_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((-1)^(3/4)/Sqrt[3])


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M1_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/3*((-1)^(1/6)*E^(m1/2 + m2/2))/(Sqrt[3]*(1 + E^m1)*
      (1 + E^m2)) - (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6] + 
      3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1 + (4*I)*Pi)/2]))/(6*Sqrt[3]*
     (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)))))/E^((I/6)*Pi)


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M1_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/36*(E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     (Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
      2)/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6] + 
      3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1 + (4*I)*Pi)/2]))/(18*Sqrt[3]*(1 + E^m1)*(1 + E^m2)*
     (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(4*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   ((-1)^(1/6)*(-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
         (1 + E^(3*m2))^2) - 
      (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(2*Sqrt[3])))/E^((I/6)*Pi)


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M1_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*((E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]^2*
     Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (36*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
    (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (48*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*((E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]^2)/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/(3*(1 + E^m1)*(1 + E^m2)) - 
   (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
      E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
      E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
      3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1 + (4*I)*Pi)/2])*
     (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
      (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(12*Sqrt[3]*
     (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2])/
    (8*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   ((-1)^(1/6)*(((-1/24*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
         (2*I)*E^((5*m2)/2))*
        (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                  6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
                Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/
                  6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
               (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                      Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
              (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                  Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
               ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                  Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
               (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                 ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                      (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                 (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
         (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                 E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                   (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/E^
                ((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                 Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                 E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*Sech[
                (3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[(3*m1 + (8*I)*Pi)/
                 2]))/((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                Pi))))/E^(m1/2)))/((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*
        (1 + E^(3*m2))*Pi) + ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
         (2*I)*E^((5*m2)/2))*(-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
             (2*I)*E^((5*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
            (1 + E^(3*m2))^2) - 
         (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                     (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                      Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                  E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                  Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                   Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                     (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                  Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                       ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                    E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                    Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - E^((6*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                   Pi))) + ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (3*I)*Pi))*Pi*(((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/
                  E^((I*m2*(3*m1 + (2*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/
                     2])/E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
                  Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2])/
                    E^(((3*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/
                    E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
                  Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
                (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
           (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                   6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                   E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*(
                ((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                     (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                 E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                 Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                   Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                   E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                 Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[
                  (3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
          (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 + E^(3*m2))) + (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
            Sech[(3*m1 - (4*I)*Pi)/6]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
            Sech[(-3*m1 - (4*I)*Pi)/6] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 - (4*I)*Pi)/6] + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
              Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
           (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
              Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
           (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
            Sech[(-3*m1 + (8*I)*Pi)/2] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
              E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
           ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(6*m1 + (9*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
          ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
              Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/
               2])/E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
           (2*I)*E^((9*m2)/2)*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
             Sech[(-6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/
              Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/
               2])/E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
           (2*I)*E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
           (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
              E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
               Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
                Pi))/2))/((1 + E^(9*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (5*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
             ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                 Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                    (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
        (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/
                6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + 
                 (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + 
                 (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
                Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
                 Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                    (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
       (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/(3*Sqrt[3])))/E^((I/6)*Pi)


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M1_N4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/1296*(E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^4)/
     (Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[m1/2]^2*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((13*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^3*
     Sech[(3*m1 + (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
      3*Sech[(3*m1 + (2*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2)/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]^2)/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((6*I)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(9*m1)/2]*
     Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (192*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((21*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(9*m1)/2]*
     Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (192*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((9*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       ((9*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (192*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]^2*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
     Sech[(3*m1)/2]^2*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]^2*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (576*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((9*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]^2*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(576*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]^2*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (576*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]^2*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (576*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]^2*
     Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]^2*Sech[(6*m1 + (3*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]^2*Sech[(6*m1 + (3*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]^2*Sech[(6*m1 + (3*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((13*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((15*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((13*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + (((3*I)/2)*m1*m2)/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-6*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]^2*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]^2*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]^2*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-9*m1 + (4*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(12*m1 - (3*I)*Pi)/6]*
     Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-9*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(12*m1 - (3*I)*Pi)/6]*
     Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-9*m1 + (4*I)*Pi))/Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(12*m1 - (3*I)*Pi)/6]*Sech[(-9*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-9*m1 + (4*I)*Pi))/Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(12*m1 - (3*I)*Pi)/6]*Sech[(-9*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]^2*Sech[(-3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]^2*Sech[(-3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^3*
     Sech[(3*m1 + (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(648*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (648*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
    (1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-6*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/6]^2)/(1296*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]^3*Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]^2*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(6*m1 + I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + ((3*I)*m1*m2)/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]^2*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/
        Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - (I*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(12*m1 + (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-6*m1 + I*Pi))/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(12*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(12*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(12*m1 + (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2)/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-6*m1 + I*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (I*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + ((3*I)*m1*m2)/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-9*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - I*Pi)/6]*Sech[(-9*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-9*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - I*Pi)/6]*Sech[(-9*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-9*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(12*m1 - I*Pi)/6]*
     Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - (I*m2*(-9*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(12*m1 - I*Pi)/6]*
     Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[m1/2]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(12*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 + (5*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((3*I)/2)*m1*m2)/Pi - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       (I*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-9*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-9*m1 + (6*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]^2*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(6*m1 - I*Pi)/6]^2*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (576*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(576*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + (((3*I)/2)*m1*m2)/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(576*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) + ((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(576*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((9*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((9*I)/2)*m1*m2)/Pi - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((9*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((27*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) + (((9*I)/2)*m1*m2)/Pi - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(9*m1)/2]*
     Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) + ((9*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((9*I)/2)*m1*m2)/Pi)*Sech[(9*m1)/2]*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(-9*m1*(1/6 - ((2*I)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(9*m1)/2]*
     Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/
        Pi)*Sech[m1/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/
        Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[m1/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(-6*m1 + (3*I)*Pi))/Pi - (I*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/
        Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(12*m1 + I*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(12*m1 + I*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]^2*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(576*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(576*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(864*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]^2*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (6*I)*Pi))/Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-9*m1 + (6*I)*Pi))/
        Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (192*Sqrt[3]*(1 + E^(3*m2))^3*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-9*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-9*m1 + (6*I)*Pi))/Pi)*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-9*m1 + (6*I)*Pi))/Pi)*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]^2)/(576*Sqrt[3]*(1 + E^(3*m2))^3*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]^2)/(576*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]^2)/
    (576*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (6*I)*Pi))/Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]^2)/
    (576*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-6*m1 + I*Pi))/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + ((3*I)*m1*m2)/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - 3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[m1/2]*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((9*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]^2*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((9*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - 3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - 3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((9*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - 3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - (I*m2*(-6*m1 + (3*I)*Pi))/
        Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(9*m1 + (6*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(9*m1 + (6*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-9*m1 + (4*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (3*I)*Pi)/6]*Sech[(-9*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-9*m1 + (4*I)*Pi))/Pi)*Sech[(12*m1 - (3*I)*Pi)/6]*
     Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(-6*m1 + (7*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (6*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[m1/2]^2*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
       I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(12*m1 + (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]^2*Sech[(6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(12*m1 + (5*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(12*m1 + (5*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(12*m1 + I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/2]^2*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(6*m1 + (7*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (((3*I)/2)*m1*m2)/Pi - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
     Sech[(12*m1 + (7*I)*Pi)/6])/(96*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
     Sech[(12*m1 + (7*I)*Pi)/6])/(96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-6*m1 + (5*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-9*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - I*Pi)/6]*Sech[(-9*m1 + (2*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-9*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - I*Pi)/6]*Sech[(-9*m1 + (2*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi) - 
       ((I/2)*m2*(-9*m1 + (2*I)*Pi))/Pi)*Sech[(12*m1 - I*Pi)/6]*
     Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((2*I)*m2)/Pi)*(-9*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(12*m1 - I*Pi)/6]*
     Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-6*m1 + (5*I)*Pi))*Sech[m1/2]*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-6*m1 + (5*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(12*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(3*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/6])/(864*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + ((3*I)*m1*m2)/Pi - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - (I*m2*(-3*m1 + (2*I)*Pi))/
        Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
        Pi)*Sech[m1/2]^2*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((15*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
       (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((15*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
        Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((13*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2])/(432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (432*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 - (I*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2]^2)/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (((E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]^2)/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
           Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))*
     (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
      (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/2 - 
   (E^(5*m2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(9*m1 + (8*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(9*m1 + (8*I)*Pi)/6])/(288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-9*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-6*m1 + (9*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-9*m1 + (6*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-6*m1 + (9*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-9*m1 + (6*I)*Pi))/Pi - 
       ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/
    (192*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-9*m1 + (6*I)*Pi))/Pi)*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(-6*m1 + (9*I)*Pi)/2])/(192*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/6])/(576*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
       ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi)*
     Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/6])/(576*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
       (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(-3*m1*(1/6 - ((2*I)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
     Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(96*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
       (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
     Sech[(6*m1 + (9*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-9*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (3*I)*Pi)/6]*Sech[(-9*m1 + (4*I)*Pi)/2]*
     Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*Sech[(12*m1 - (3*I)*Pi)/6]*
     Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
     Sech[(-3*m1 + (10*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
     Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/6])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((2*I)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
     Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (10*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(3*m1 + (10*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2])/
    (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       I*(1/6 - ((2*I)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2])/
    (48*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((3*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(12*m1 + (5*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2]*
     Sech[(9*m1 + (10*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((3*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (7*I)*Pi)/6]*
     Sech[(9*m1 + (10*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((3*I)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
     Sech[(12*m1 + (9*I)*Pi)/6]*Sech[(9*m1 + (10*I)*Pi)/2])/
    (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
       (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((2*I)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
     Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
        Pi + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((15*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((15*m2)/2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
       I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/6]*
     Sech[(6*m1 + (11*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
     (1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-9*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (5*I)*Pi)/6]*Sech[(-9*m1 + (6*I)*Pi)/2]*
     Sech[(-6*m1 + (9*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*Sech[(12*m1 - (5*I)*Pi)/6]*
     Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
     Sech[(-3*m1 + (12*I)*Pi)/2])/(96*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (12*I)*Pi)/2])/(288*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi) - 
       ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (12*I)*Pi)/2])/(96*Sqrt[3]*(1 + E^(3*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((2*I)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
     Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
     Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (96*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
        (-3*m1 + (6*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (9*I)*Pi)/6]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
       (((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
     Sech[(6*m1 + (11*I)*Pi)/6]*Sech[(3*m1 + (12*I)*Pi)/2])/
    (288*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*(1 + E^(9*m2))*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*(-1/216*(E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]^3)/(Sqrt[3]*(1 + E^(3*m2))^2*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
        Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
        Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
       (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (2*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
        Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
        Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
        Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/
           Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
        Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
        Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
        Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/(36*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
       (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
       (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
        Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
           Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
       (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
        Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
       (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
           Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
           Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
        Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
        Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
        Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
           Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
       (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
          (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
        Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
        Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (48*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
        Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
        Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
        Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6]*
        Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
       (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
        Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
        Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
          I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
        Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
       (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
        Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
        Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
          (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
        Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
       (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
      (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
          ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
      (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
          (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
        Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
       (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
        Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
        Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
        Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
          I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
        Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2])/
       (8*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
        Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
      (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
           (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
        Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
        Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
        (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
        (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)))))/
    (3*(1 + E^m1)*(1 + E^m2)) - (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6] + 
      3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1 + (4*I)*Pi)/2])*
     (((-1/24*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
        (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                  6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
                Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/
                  6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] - 
               (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                      Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
              (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                  Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
               ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                  Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
               (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                 ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                      (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                 (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
         (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                 E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                   (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/E^
                ((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                 Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                 E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*Sech[
                (3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[(3*m1 + (8*I)*Pi)/
                 2]))/((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                Pi))))/E^(m1/2)))/((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*
        (1 + E^(3*m2))*Pi) + ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
         (2*I)*E^((5*m2)/2))*(-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
             (2*I)*E^((5*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
            (1 + E^(3*m2))^2) - 
         (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                     (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                      Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                  E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                  Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                   Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                     (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                  Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                       ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                    E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                    Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - E^((6*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                   Pi))) + ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (3*I)*Pi))*Pi*(((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/
                  E^((I*m2*(3*m1 + (2*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/
                     2])/E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
                  Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2])/
                    E^(((3*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/
                    E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
                  Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
                (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
           (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                   6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                   E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*(
                ((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                     (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                 E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                 Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                   Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                   E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                 Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[
                  (3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
          (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 + E^(3*m2))) + (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
            Sech[(3*m1 - (4*I)*Pi)/6]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
              (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
            Sech[(-3*m1 - (4*I)*Pi)/6] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 - (4*I)*Pi)/6] + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
           (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
              E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
           (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
           ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2))/
         ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
              Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
           (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
              Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
            Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
              (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
           ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
           (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
            Sech[(-3*m1 + (8*I)*Pi)/2] + 
           (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
              E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
        ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
           (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*Sech[
                (-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
           (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
           ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(6*m1 + (9*I)*Pi)/2])/2))/
         ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
        ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
            (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
          ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
             Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
              Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/
               2])/E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
           (2*I)*E^((9*m2)/2)*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
             Sech[(-6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/
              Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/
               2])/E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
           (2*I)*E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
            Sech[(3*m1 + (8*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
           (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
              E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
               Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
                Pi))/2))/((1 + E^(9*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (5*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
             ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                 Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                    (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
        (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/
                6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + 
                 (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + 
                 (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
                Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
                 Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                    (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
       (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/
    (18*Sqrt[3]*(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (3*I)*(1/6 - ((2*I)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
     Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
     Sech[(9*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
     Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2]*
     Sech[(6*m1 + (13*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - ((2*I)*m2)/Pi)*Pi)*
     Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*
     Sech[(9*m1 + (10*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
    (16*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) + 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*Sech[(9*m1 - (4*I)*Pi)/6]*
     Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
     Sech[(3*m1 + (14*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (5*I)*(1/6 - ((2*I)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
     Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2]*
     Sech[(9*m1 + (14*I)*Pi)/2])/(48*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
        (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
       (1/6 - ((2*I)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
     Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2]*
     Sech[(6*m1 + (15*I)*Pi)/2])/(96*Sqrt[3]*
     (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
     (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))*
     (1 + E^((6*I)*(1/6 - ((2*I)*m2)/Pi)*Pi))) - 
   ((-1)^(1/6)*
     (-1/8*((-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                      ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*(
                ((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                     (2*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
                ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                   Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                  ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                       (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                  (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
          (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                  6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
                Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                  6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
               (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                  E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                  E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                  Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
              (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                    (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                  Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                  E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
                Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))*
         (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
            ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
          (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                     (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                  (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                      (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                    Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
               ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                       Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                   Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                     ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                    Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                  (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                      (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                     Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
                  ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                    (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                     Sech[(3*m1 + (6*I)*Pi)/2])/2))/
                ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                  E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + ((I/3)*
                 E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
                 (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                       (2*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/
                     2] + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/
                   E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
                   Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2])/
                     E^(((3*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/
                     E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
                   Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
                 (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
            (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                    6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
                (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                 (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
              ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                    6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                  Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                    E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                    E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                    Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                 E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                 E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
                (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                      (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                  E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                    Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                    E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                  Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[
                   (3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                 E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
           (4*(E^(-m1) - E^m1)*Pi)))/((E^(-m1) - E^m1)*Pi) + 
      ((I/24)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
        (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
             Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
            (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/E^
                (3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
             Sech[(3*m1 - (4*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                 (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
            (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/
               6] + (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/E^
                (3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2 + 
            ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                 (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
         ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                 (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/
               2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
            ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                  (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
                 2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/
               2] + (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/E^
                (3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/
               2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
            ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[
                (6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[
                (6*m1 + (9*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
             Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                 (2*I)*Pi))/Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/
               Pi) + (2*I)*E^((9*m2)/2)*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                 (4*I)*Pi))/Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/
               Pi) - (2*I)*E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
             Sech[(3*m1 + (8*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[
                (3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - ((2*I)*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/E^
                ((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                   (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
         E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[
                (6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
               (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - (2*I)*E^
                (I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
             Sech[(3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
             Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (5*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + (1/6 - 
                 ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                 6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
               (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                 6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                 6])*Sech[(3*m1 + (6*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[m1/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
              ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
              ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
              ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (8*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                (-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/
                 6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[
                (3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                 Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[
                (-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[
                (-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/
                 2]*Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[
                (-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                 Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                 Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[
                (-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[
                (-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[
                (3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                 Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[
                (-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[
                (3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
               (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - ((2*I)*
                Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
               Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
              ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
              ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
               Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
               Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
                 E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                  Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                     (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
         (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                 6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                 6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
               (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                 6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*Sech[
                (-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                 6])*Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - 
                 ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
             Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
              (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
             Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[
                (-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/
                 6])*Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
               (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                 6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/
                 6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[m1/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                 E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                 E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                 E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
              (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*
                (1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[
                (3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                  Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
               Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[
                (-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[
                (3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                (6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*Sech[
                (-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - (I*m2)/
                     Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
               Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
            ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[
                (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                (6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[
                (-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
               Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                  Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
              (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
               Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - 
                 (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
             (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - ((2*I)*
                Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
               Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
              ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
              ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
               Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
              ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
               Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
              ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
                 Sech[(3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/
                    2]*Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*
                    (-3*m1 + (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1))/
       ((E^(-1/2*m1) + E^(m1/2))*(E^((-3*m1)/2) + E^((3*m1)/2))*
        (1 + E^(3*m2))*Pi) + ((I/18)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
         (2*I)*E^((5*m2)/2))*(((-1/24*I)*((-2*I)*E^(m2/2) + 
            (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
           (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                     (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                  (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                      (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                    Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
               ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                  (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                    (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                       Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                   Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                     ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                    Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                 ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                  (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                      (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                     Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
                  ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                    (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                     Sech[(3*m1 + (6*I)*Pi)/2])/2))/
                ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                  E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + ((I/3)*
                 E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
                 (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                       (2*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/
                     2] + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/
                   E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
                   Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2])/
                     E^(((3*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/
                     E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
                   Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
                 (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
            (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                    6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
                (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                 (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                    (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                 (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                   (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
              ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                 (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                    6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                  Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                    E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                    E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                    Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                 E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                 E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
              ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
                (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                      (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                  E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                  Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                    Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                    E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                  Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[
                   (3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                 E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
          ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^(3*m2))*Pi) + 
         ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
           (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^
               2/((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
            (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                   ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                    (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                      (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                       (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                    (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                        (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                      Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
                 ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                     E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                    (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                      (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                        ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
                    (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                     Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                       ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/
                        Pi)*Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
                   Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                    (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                        (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                       Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
                    ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                      (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                       Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - E^((6*I)*
                      (-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - 
                       ((I/2)*m2)/Pi)*Pi))) + ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*
                     (-3*m1 + (3*I)*Pi))*Pi*(((-2*I)*Sech[(3*m1 + (2*I)*Pi)/
                        2])/E^((I*m2*(3*m1 + (2*I)*Pi))/Pi) - (2*I)*E^m2*
                     Sech[(-3*m1 + (4*I)*Pi)/2] + ((2*I)*Sech[(3*m1 + 
                         (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/Pi) + 
                    (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                    (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                      ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                          (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                      (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                    E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
              (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                  ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                   (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                      (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                   (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (3*m1 - (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                       Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
                ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                    E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                   (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                      (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                   (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (3*m1 + (4*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                       Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
                ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
                  ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                   (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                     (3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                        Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
                   (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
                     (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                      Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
                 ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                   E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
                ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
                  (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                        (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                    E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                    Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                      Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                      E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                    Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[
                     (3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                   E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
             (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
           (1 + E^(3*m2))) + (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
             Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
              (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]*Sech[(3*m1 - (4*I)*Pi)/6]))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*Sech[
                (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
              (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[
                (-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
               Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                  Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                     Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                    (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/
                   2])/2))/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
              (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
                 E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                 E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
              ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                 Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[
                  (3*m1 + (6*I)*Pi)/2])/2))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
              (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6]*Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[
                (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                  Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                     Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                    (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[
                  (-3*m1 + (6*I)*Pi)/2])/2 + ((6*I)*E^(3*m1*(-1/3 - 
                    ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/
                   6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                 Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
           ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
              (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[
                (-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
              ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                 Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[
                (6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                (3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[
                (-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
               Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - 
                    (I*m2)/Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                 Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
              (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-3*m1 + (8*I)*Pi)/2]))/((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                 Pi))^2*(1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^
                ((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/
                 6]*Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                 Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (2*I)*
                 E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                  (6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[
                (-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
               Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (-6*m1 - (3*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*Sech[
                (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[
                (3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                 E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[
                (3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[
                (-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[
                (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
                 E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[
                (3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[
                (6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*Sech[
                (3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[
                (3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[
                (-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                 Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*
                 E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                  (6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
              (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
               Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                  Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
                (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                 Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
           ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*
                (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*Sech[
                (-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[
                (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
               Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                 E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                  (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
              (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/
                 6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
              ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                 Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                 Sech[(6*m1 + (9*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
             (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
           ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
               (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
             ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[
                (3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
                Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                   (2*I)*Pi))/Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
                Sech[(6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                   (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*Sech[
                (-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
              ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/E^
                ((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
               Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
              ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/
                    2]*Sech[(-6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*
                    (-3*m1 + (6*I)*Pi))/Pi))/2 + (((2*I)*Sech[(3*m1)/2]*
                  Sech[(6*m1 + (3*I)*Pi)/2])/E^((((9*I)/2)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/Pi))/2))/
            ((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
           E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
               Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
                 I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                   6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
                 Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
              ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*((2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                   6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
                 Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
              ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*(
                (-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*(
                (-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi)*Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
                 Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/
              ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
                  (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-6*m1 + (5*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*(
                (-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                   6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
                 Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
                 (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*Sech[
                (3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/
                   6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
                 Sech[(6*m1 + (5*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                   6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*((-2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                   6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                m1/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                      ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
                ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                  (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
                ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
                  (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*(
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                      ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
                 Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[
                (-3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
                 Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*
                   Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
                (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/
                   6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*
                 E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[
                  (6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
                ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[
                    (3*m1)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                      (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[
                    (3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                    (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
                 Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
                 I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
                 Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*
                   Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/
                   2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*
                 Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/
                   6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                   Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                     (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                   Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                    (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
                 Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
                 Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
                 Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                    (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[
                  (-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                   Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*
                   E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                    (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
                (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/
                   6]*Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*
                 E^((-1/6 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[
                  (6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
              ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*(
                ((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
                ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
                 Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
                ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
                ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
                 Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
                ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*
                 E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[
                  (-6*m1 + (11*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                    Sech[(-3*m1 + (6*I)*Pi)/2])/E^((((9*I)/2)*m1*m2)/Pi) - 
                  ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/
                      2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/Pi))/2))/
              ((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
           (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                   6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                   6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
                 I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
                 Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*
               Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*((2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
                 Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*
               Sech[(-3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                   6])*Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*(
                (-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                 Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*Sech[
                (3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*(
                (-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                   6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
                 Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
                 (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*Sech[
                (-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                   6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
                 Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi)*Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/
                     Pi)*(-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
                (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
                 Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (6*m1 + (5*I)*Pi)/6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/
                   6])*Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*((-2*I)*
                 E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/
                   6])*Sech[(-3*m1 + (6*I)*Pi)/2])/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                m1/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                   E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
                (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
                  (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[
                (3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                   Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
                (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
                  (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
                (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                   E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
              ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                    ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                 E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                   6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
                 Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[
                (3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                  Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/
                   2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
                 Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                    Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
                  (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
                (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
                 Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                    (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
                 Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
             ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*
                  (1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
                 Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
                 Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*
                   Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
                (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
                 Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - (I*m2)/
                       Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
                (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                   6]*Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                    (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
                 Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
                 I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[
                  (-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                   (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
                 Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*
                   Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
                (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                 Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
                (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/
                   6]*Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                    Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
                  (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                   Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
                (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/
                   6]*Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
             ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
                 (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*(
                ((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
                ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*
                 E^((3*m2)/2)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[
                  (6*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*
                  Sech[(-3*m1 + (8*I)*Pi)/2])/E^((((3*I)/2)*m2*(-6*m1 + 
                     (5*I)*Pi))/Pi) - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
                  Sech[(3*m1 + (8*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                     (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*Sech[
                  (3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
                ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
                 E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*
                 E^((15*m2)/2)*Sech[(3*m1 + (8*I)*Pi)/2]*Sech[
                  (6*m1 + (11*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*
                   Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
                  ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/
                      2])/E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2))/
              ((1 + E^(9*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*(1 + 
                E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
          (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
        (1 + E^(3*m2))) - 
      (E^(m1/2)*(((I/324)*E^((5*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + (2*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                 (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + 
                 (2*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*
                (-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]*Sech[(-6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (10*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/
                  2])/2))/((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (4*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[
                 (-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (4*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[
                 (-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((((-3*I)/2)*m1*m2)/Pi + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-6*m1 + (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]^2)/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-6*m1 + (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]^2)/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - (5*I)*Pi)/6])*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - (5*I)*Pi)/6])*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 - (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (6*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 - (5*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (6*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/
                  2])/2)*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/
                  6]*Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
              2 - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-6*m1 + I*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/
                  6]*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/
              2 - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (2*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (8*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 - (5*I)*Pi)/6] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (6*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (6*I)*Pi))*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 - (4*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 - (5*I)*Pi)/6] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (6*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-9*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/
                2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - 
                 (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (4*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (4*I)*Pi))*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (4*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*
               Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]^2)/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]^2)/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (10*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/
                  6]*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
              2 - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/
                  6] - (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
                2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(3*m1*(-1/3 - (I*m2)/Pi)) - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (((6*I)*Sech[(3*m1)/2]^2*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(3*m1*(-1/3 - (I*m2)/Pi)) - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[
                 (6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/3 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-9*m1 + (2*I)*Pi)/6]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/6]*
                Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 - (2*I)*Pi)/6]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[
                 (-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]^2*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[m1/2]*
                Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                2]*Sech[(9*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-9*m1 + (2*I)*Pi)/6]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                 (-9*m1 + (8*I)*Pi)/6]*Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/
                2]*Sech[(-6*m1 + (7*I)*Pi)/2] + (6*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-9*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(9*m1 - (2*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(6*m1 + (5*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
                 Sech[(-9*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                 (-6*m1 + (9*I)*Pi)/2]*Sech[(-9*m1 + (12*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
              Sech[(-9*m1 + (10*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
              Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[
                (3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - ((2*I)*Sech[(6*m1 + (3*I)*Pi)/
                 2]*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^(2*m2)*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
               Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2])/
              E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) - 
             ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[
                (-3*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
             ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*Sech[
                (9*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(6*m1 + (5*I)*Pi))/Pi) + 
             (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/
                2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
               Sech[(-9*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/
                Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/
                 2]*Sech[(-3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + 
                  (4*I)*Pi))/Pi) - (2*I)*E^(10*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[
                 (-6*m1 + (3*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/2] - 
               ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
                 Sech[(-9*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + 
                    (6*I)*Pi))/Pi))/2 + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^(((6*I)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                 Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/
                E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/Pi))/2))/((1 - E^(12*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) - 
        (((I/324)*E^((5*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6])*
            Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6])*
            Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + (2*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(-6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(3*m1)/2]*
              Sech[(-6*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (10*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + 
                 (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi) + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(6*m1 + I*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/
                6]))/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/
                  2])/2))/((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((3*m2)/2 + (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi)) - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/
                  2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
               (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(6*m1 - (5*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(9*m1 - (6*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/216)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(6*m1 - (5*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(9*m1 - (6*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^((5*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((5*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^((5*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(6*m1 - (3*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(6*m1 - (3*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(9*m1 - (4*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^((3*m2)/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((3*m2)/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^((3*m2)/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]^2 - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(m2/2 + (4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/324)*E^(m2/2 + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/324)*E^(m2/2 + (8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((((3*I)/2)*m1*m2)/Pi + (6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/
                6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]^
                 2 - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2))/
           ((1 + E^(3*m2))*(1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
          ((I/216)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi) + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/
                2] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/
                6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]^
                 2 - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2))/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (6*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/
                  2])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 - (4*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 - (5*I)*Pi)/6] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (6*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/
                  2])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 + 
                 (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/
                2]))/((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^
             2*(1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/
                2]*Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/
                2]))/((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-9*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*
               Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]^2 - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]^2 - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
             (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6]*Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*
              E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (4*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - (6*I)*
                E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[(6*m1 + I*Pi)/
                  6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (10*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/
                6]*Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(3*m1)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*E^((-1/3 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/3 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 - (5*I)*Pi)/6])/
                E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*E^((-1/3 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (2*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6]*Sech[
                  (3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - (2*I)*
                E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (8*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1)/2]*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6]*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[
                 (-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - (I*m2)/Pi)*
                Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*
                Sech[(3*m1)/2]^2*Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((-2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (5*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6]*
                Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]^2*
                Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                    Pi)*(3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + (4*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-6*I)*E^((-1/3 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/3 - (I*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/3 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/3 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
                 Sech[(-6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/3 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/3 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/3 - 
                 (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             ((6*I)*E^(3*m1*(-1/3 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*
                E^((-1/3 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/3 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/
                2]*Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6]*Sech[(-6*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                 (3*m1 + (8*I)*Pi)/6]*Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/
                2]*Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(9*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(6*m1 + (11*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
                E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - ((I/2)*m2)/Pi)*
               Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/
                2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (10*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(6*m1 + (11*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
                E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-9*m1 - 
                 (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/
                2]*Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(-3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[
                 (-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/2 + 
             ((6*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/2] - (6*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
                Sech[(9*m1 + (12*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[
                (-9*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^(((2*I)*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/2]*
               Sech[(-3*m1 + (6*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^(2*m2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/2]*
               Sech[(-3*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (5*I)*Pi))/
                Pi) - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[
                (-6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) - 
             ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[
                (9*m1 + (8*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
             (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/
                2]*Sech[(6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/
                 2]*Sech[(-6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
              E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2]*Sech[
                (9*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (4*I)*Pi))/Pi) - 
             (2*I)*E^(10*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[
                 (-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
               ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
                 Sech[(3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + (6*I)*Pi))/
                  Pi))/2 + (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
                 Sech[(9*m1 + (6*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
               ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
                 Sech[(9*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/
                  Pi))/2))/((1 - E^(12*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^(m1/2) - 
        E^((3*m1)/2)*(((I/324)*E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]^2*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]^2*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*
                (-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*
                (-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*Sech[(-6*m1 + I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(m2/2 - (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(m2/2 + 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]^2*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
            Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(6*m1 + I*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-I)*m2*(6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + 
                 (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) - ((I/2)*m2*(6*m1 + I*Pi))/
               Pi)*Pi*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                -3*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 + I*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((5*m2)/2 - (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((5*m2)/2 + 3*m1*(1/6 - (I*m2)/Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-6*m1 + (5*I)*Pi)/6])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-3*I)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-9*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (2*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-9*m1 - (4*I)*Pi)/6])*Sech[(6*m1 + (5*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - ((I/2)*m2*
                (6*m1 + (5*I)*Pi))/Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/
                6])*Sech[(6*m1 + (5*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-I)*m2*(3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*Sech[(-6*m1 - I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(m2/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(-6*m1 - (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(-6*m1 - (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - 
                 (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 + 3*m1*(1/6 - (I*m2)/Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 - (4*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*Sech[(-6*m1 - I*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (5*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 - (3*I)*Pi)/6]*
            Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
            Sech[(-6*m1 - (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(6*m1 + (3*I)*Pi))/
               Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(9*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) - ((I/2)*m2*(6*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^(((-1/2*I)*m2*(6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(6*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (2*I)*Pi)/6] + ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(9*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) - ((I/2)*m2*(6*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(9*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/
                 Pi)*(6*m1 + (3*I)*Pi))*Pi*Sech[(6*m1 + (3*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6] + 
             ((6*I)*E^(9*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(9*m1)/2] - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/
                 Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(-6*m1 + (7*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + 
                 (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2])*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                -3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2])*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6])*Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (4*I)*Pi))*
              Sech[(9*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi) - ((I/2)*m2*(-3*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[m1/2]*Sech[(3*m1)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(9*m1 + (2*I)*Pi))*
              Sech[(9*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - ((I/2)*m2*
                (-3*m1 + (3*I)*Pi))/Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/6] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-6*m1 + (7*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/
                6])*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/
                 Pi)*(6*m1 + (5*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-9*m1 - (4*I)*Pi)/
                6])*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (8*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2)*
            Sech[(-6*m1 + (9*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (6*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-9*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(-6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (-6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*
                E^((-1/6 - (I*m2)/Pi)*(9*m1 + (6*I)*Pi))*Sech[
                 (9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi) - ((I/2)*m2*(-3*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(-6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 - (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
                Sech[(3*m1 + (6*I)*Pi)/2])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + ((6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*
                E^((-1/6 - (I*m2)/Pi)*(9*m1 + (6*I)*Pi))*Sech[
                 (9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((((-3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/
               Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (8*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
                Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6])/2 + 
             ((-6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*Sech[(9*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + 
                (3*I)*Pi) - ((I/2)*m2*(-3*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(-9*m1 + (8*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 + (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-6*m1 + (9*I)*Pi)/6])/2 + 
             ((-6*I)*E^(9*m1*(-1/6 - (I*m2)/Pi))*Sech[(9*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (9*m1 + (6*I)*Pi))*Sech[(9*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/
                 Pi)*(3*m1 + (4*I)*Pi))*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*
                (-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (8*I)*Pi)/2]*
            Sech[(-6*m1 + (11*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/
                 Pi)*(3*m1 + (6*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - 
                 (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (5*I)*Pi)/
                6])*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(-3*m1 + (2*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/
                2]*Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(9*m1 + (2*I)*Pi))*Sech[(9*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
              Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(-9*m1 + (6*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/6]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + I*Pi))*
              Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-9*m1 + (6*I)*Pi)/
                6]*Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/6] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-9*m1 + (8*I)*Pi)/6]*
              Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6]*
              Sech[(-3*m1 + (10*I)*Pi)/2] + (6*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(9*m1 + (4*I)*Pi))*Sech[(9*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-9*m1 + (10*I)*Pi)/6]*
              Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/6]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((((-3*I)/2)*m2*(-3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(-9*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/
                2]*Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (6*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(-6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/6]*Sech[(-3*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(-9*m1 + (8*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2]*
              Sech[(-6*m1 + (11*I)*Pi)/2] + 
             ((2*I)*E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(3*m1)/2]*
                Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/6]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/2 + 
             ((-6*I)*E^(9*m1*(-1/6 - (((3*I)/2)*m2)/Pi))*Sech[(9*m1)/2]*
                Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + (6*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(9*m1 + (6*I)*Pi))*
                Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
                Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/
                 Pi)*(-3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(9*m1 + (2*I)*Pi)/2]*
               Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
              E^(((2*I)*m2*(9*m1 + (2*I)*Pi))/Pi) - (2*I)*E^(2*m2)*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
              Sech[(-9*m1 + (10*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[
                (3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + I*Pi))/Pi) - ((2*I)*Sech[(9*m1 + (4*I)*Pi)/
                 2]*Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
              E^(((2*I)*m2*(9*m1 + (4*I)*Pi))/Pi) - 
             ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[
                (-6*m1 + (11*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
             (2*I)*E^(6*m2)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + 
                 (9*I)*Pi)/2]*Sech[(-9*m1 + (12*I)*Pi)/2] - 
             ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[
                (-3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(6*m1 + (3*I)*Pi))/Pi) + 
             (((-2*I)*Sech[(9*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^(((18*I)*m1*m2)/Pi) + 
               ((2*I)*Sech[(9*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
                 Sech[(3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(9*m1 + (6*I)*Pi))/
                  Pi))/2 + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[
                (-3*m1 + (10*I)*Pi)/2]*Sech[(-6*m1 + (13*I)*Pi)/2])/
              E^(((2*I)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^(10*m2)*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2]*
              Sech[(-9*m1 + (14*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*
               Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(-3*m1 + (14*I)*Pi)/2])/
              E^(((2*I)*m2*(6*m1 + (5*I)*Pi))/Pi) + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
                 Sech[(-6*m1 + (9*I)*Pi)/2])/E^(((6*I)*m1*m2)/Pi) - 
               ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2]*
                 Sech[(-6*m1 + (15*I)*Pi)/2])/E^(((2*I)*m2*(3*m1 + (6*I)*Pi))/
                  Pi))/2))/((1 - E^(12*m2))*(1 - E^((6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)))) + 
        (((I/324)*E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]^2*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*
              E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(6*m1 + (3*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(3*m1 - (4*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*Sech[(6*m1 + I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]^2*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
            Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*
                (-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + 
                 (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + 
                 I*Pi))/Pi)*Pi*Sech[(-6*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*
              E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 + I*Pi)/2]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 + (2*I)*Pi)/6] - (6*I)*
              E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*Sech[(-6*m1 + (5*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*
                (-6*m1 + (5*I)*Pi))/Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*Sech[(-6*m1 + (5*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(3*m1 + (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(6*m1 + (5*I)*Pi)/6])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(6*m1 + (5*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/
                6]))/((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/
                6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/72)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/
               Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(-6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(9*m1)/2])/E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
                E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*Sech[(6*m1 - I*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/216)*E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (4*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/72)*E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(9*m1)/2])/E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-6*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(9*m1)/2])/E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
                E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*Sech[(-6*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(9*m1)/2])/
                E^(9*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2])/2)*Sech[(-3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]^2*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/324)*E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
            Sech[(6*m1 + (3*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*Sech[(6*m1 - I*Pi)/6]*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/324)*E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            Sech[(3*m1 + (4*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/216)*E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 - (3*I)*Pi)/6]*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
            Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (6*I)*Pi)/6])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (6*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + I*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (5*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/
                 Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/
                6])*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-6*m1 + (5*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
            Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*Sech[(-6*m1 + (5*I)*Pi)/2]*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
               (-6*m1 + (5*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1)/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 - (2*I)*Pi)/6] + (6*I)*
              E^((-1/6 - ((I/2)*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(9*m1 - (4*I)*Pi)/6])*Sech[(-6*m1 + (5*I)*Pi)/2]*
            Sech[(-3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/216)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
              (I*m2*(-3*m1 + (6*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/
                6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*
            Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(6*m1 + (3*I)*Pi)/6]*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6])*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2])*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(
                3*m1 + (3*I)*Pi))*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2])*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(6*m1 + (5*I)*Pi)/6]*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (8*I)*Pi)/2])/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(6*m1 + (7*I)*Pi)/6]*
            Sech[(3*m1 + (8*I)*Pi)/2])/((1 + E^(3*m2))*(1 - E^(6*m2))*
            (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
                2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
                2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((5*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (4*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
                2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (8*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 - (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (4*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - I*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 - I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-9*m1 + (4*I)*Pi))*Sech[(-9*m1 + (4*I)*Pi)/2]*
              Sech[(-6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/6]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
            Pi*Sech[(3*m1 + (6*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (2*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] - 
             (6*I)*E^((-1/6 - (I*m2)/Pi)*(-9*m1 + (2*I)*Pi))*
              Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 + I*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*
                E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                 (-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (6*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
              (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - ((I/2)*m2*
                (3*m1 + (3*I)*Pi))/Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (7*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(9*m1 + (6*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/
                2]*Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (2*I)*Pi)/6]*
            ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/
                2]*Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/108)*E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 - (4*I)*Pi)/6]*
            ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/
                2]*Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(3*m1 + (4*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(3*m1 + (2*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/2 - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
              ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*Pi*
            Sech[(3*m1 + (4*I)*Pi)/2]*((-6*I)*E^((-1/6 - (I*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + 
                 (4*I)*Pi)/2] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + 
                 (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/
                6] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/
                6]*Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*
                (-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-3*m1 + (6*I)*Pi)/2]*((-2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
              Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 - (3*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - 
                 (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (((6*I)*Sech[(9*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(9*m1*(-1/6 - (I*m2)/Pi)) - 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + 
                 (3*I)*Pi))/Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
            ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
              Sech[(3*m1 + (4*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 - (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (((6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(9*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
                Sech[(-6*m1 + (9*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
          ((I/72)*E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1)/2]*
            ((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(9*m1 + (4*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6] - 
             (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(9*m1 + (8*I)*Pi)/6] + (((-6*I)*Sech[(9*m1)/2]*
                 Sech[(-6*m1 + (3*I)*Pi)/2])/E^(9*m1*(-1/6 - (I*m2)/Pi)) + 
               (6*I)*E^((-1/6 - (I*m2)/Pi)*(-9*m1 + (6*I)*Pi))*
                Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/2 + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
                E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(6*m1 + (9*I)*Pi)/6])/2))/((1 + E^(3*m2))^2*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/72)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + 
                (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Pi*
            Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
              Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6] + 
             (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/6] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
                Pi)*Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6] + 
             (((-6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
                E^(9*m1*(-1/6 - (I*m2)/Pi)) + (6*I)*E^((-1/6 - (I*m2)/Pi)*
                  (-9*m1 + (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*
                Sech[(-6*m1 + (9*I)*Pi)/2])/2 + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 + (3*I)*Pi)/6])/E^(3*m1*(-1/6 - (I*m2)/Pi)) - 
               (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/6])/2))/
           ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2)*Sech[(3*m1 + (6*I)*Pi)/2]*
            Sech[(6*m1 + (9*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
               (-3*m1 + (4*I)*Pi))*Pi*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/
                6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(3*m1 + (10*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - 
                (((3*I)/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*E^((3*I)*
                (-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*Sech[(3*m1 + (8*I)*Pi)/2]*
            Sech[(6*m1 + (11*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/72)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
               (-3*m1 + (6*I)*Pi))*Pi*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
             (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2]*
            Sech[(3*m1 + (12*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/
                6]*Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*
              E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6]*
              Sech[(-3*m1 + (6*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-9*m1 + (2*I)*Pi))*Sech[(-9*m1 + (2*I)*Pi)/2]*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6]*
              Sech[(-3*m1 + (8*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
              Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(6*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (10*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
              Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(6*m1 + (11*I)*Pi)/2] + (((2*I)*Sech[(3*m1)/2]*
                 Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
                E^(3*m1*(-1/6 - (((3*I)/2)*m2)/Pi)) - (2*I)*
                E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
                Sech[(3*m1 + (12*I)*Pi)/2])/2))/((1 + E^(3*m2))*
            (1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + I*Pi))*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + 
                 (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(9*m1 + (8*I)*Pi)/6]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             (((-6*I)*Sech[(9*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*
                 Sech[(-3*m1 + (6*I)*Pi)/2])/E^(9*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) + (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-9*m1 + 
                   (6*I)*Pi))*Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[
                 (-6*m1 + (9*I)*Pi)/2]*Sech[(-3*m1 + (12*I)*Pi)/2])/2 + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                 (6*m1 + (9*I)*Pi)/6]*Sech[(3*m1 + (12*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((((-3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
              I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
              Sech[(3*m1 + (6*I)*Pi)/6] - (2*I)*E^(I*(-1/6 - (((3*I)/2)*m2)/
                  Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
              Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*
                (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
              Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6] - 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/6]*
              Sech[(3*m1 + (8*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(9*m1 + (8*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2] + 
             (6*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-9*m1 + (4*I)*Pi))*
              Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
              Sech[(-3*m1 + (10*I)*Pi)/2] + (2*I)*E^((-1/6 - (((3*I)/2)*m2)/
                  Pi)*(-6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]*
              Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/6] + 
             (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/6]*
              Sech[(3*m1 + (10*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(9*m1 + (10*I)*Pi)/6]*Sech[(6*m1 + (11*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^(3*m1*(-1/6 - (((3*I)/2)*m2)/
                    Pi)) - (2*I)*E^((-1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + 
                   (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                 (6*m1 + (11*I)*Pi)/6]*Sech[(3*m1 + (12*I)*Pi)/2])/2))/
           ((1 + E^(3*m2))*(1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
               Pi))*(1 - E^((6*I)*(-1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
          ((I/12)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
              (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*
               (3*m1 + (3*I)*Pi))*Pi*(((2*I)*Sech[(-9*m1 + (2*I)*Pi)/2]*Sech[
                (-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
              E^(((2*I)*m2*(-9*m1 + (2*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-9*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2]*
               Sech[(-3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(-9*m1 + (4*I)*Pi))/
                Pi) + ((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/
                 2]*Sech[(3*m1 + (10*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + I*Pi))/
                Pi) - (2*I)*E^(2*m2)*Sech[(3*m1 + (4*I)*Pi)/2]*
              Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2] - 
             ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2]*Sech[
                (6*m1 + (11*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi) + 
             ((-2*I)*E^(((18*I)*m1*m2)/Pi)*Sech[(9*m1)/2]*Sech[
                 (-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
               ((2*I)*Sech[(-9*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2]*
                 Sech[(-3*m1 + (12*I)*Pi)/2])/E^(((2*I)*m2*(-9*m1 + 
                    (6*I)*Pi))/Pi))/2 - ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*
               Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2])/
              E^(((2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi) + (2*I)*E^(6*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2]*
              Sech[(9*m1 + (12*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
               Sech[(3*m1 + (10*I)*Pi)/2]*Sech[(6*m1 + (13*I)*Pi)/2])/
              E^(((2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi) + 
             ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2]*
               Sech[(3*m1 + (14*I)*Pi)/2])/E^(((2*I)*m2*(-6*m1 + (5*I)*Pi))/
                Pi) - (2*I)*E^(10*m2)*Sech[(3*m1 + (8*I)*Pi)/2]*
              Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(9*m1 + (14*I)*Pi)/2] + 
             ((2*I)*E^(((6*I)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[
                 (3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] - 
               ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (12*I)*Pi)/2]*
                 Sech[(6*m1 + (15*I)*Pi)/2])/E^(((2*I)*m2*(-3*m1 + (6*I)*Pi))/
                  Pi))/2))/((1 - E^(12*m2))*(1 - E^((6*I)*(1/6 - 
                ((I/2)*m2)/Pi)*Pi))*(1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))))/E^((3*m1)/2))/
       (4*(E^(-2*m1) - E^(2*m1))*Pi)))/(4*Sqrt[3])))/E^((I/6)*Pi)


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M2_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(5/6)*(-1 + (-1)^(2/3)))/3


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M2_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^((I/3)*Pi)*(((1/3 - (-1)^(2/3)/3)*E^(m1/2 + m2/2))/
   (3*(1 + E^m1)*(1 + E^m2)) - ((I/18)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(3*m1 - (4*I)*Pi)/6] + 
     3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
      Sech[(3*m1 + (4*I)*Pi)/2]))/(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) - 
  ((I/18)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
     3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
      Sech[(3*m1 + (4*I)*Pi)/2]))/(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
  ((I/18)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     Sech[(3*m1 + (2*I)*Pi)/6] + 
     3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
   (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) + 
  ((-1)^(1/6)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     Sech[(3*m1 + (2*I)*Pi)/6] + 
     3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
   (18*(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M2_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^((I/3)*Pi)*
 (-1/108*(E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6] + 
      3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1 + (4*I)*Pi)/2])*(-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]) + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6] + Sech[(3*m1 + (2*I)*Pi)/6] + 
      3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
    ((-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
     (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(3*m1 - (4*I)*Pi)/6] + 
     3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
    (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     Sech[(3*m1 + (2*I)*Pi)/6] + 
     3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
   (108*(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
    (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(m1/2 + m2/2)*(((-1/18*I)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(3*m1 - (4*I)*Pi)/6] + 3*E^((1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/18)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
        3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
         Sech[(3*m1 + (4*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/18)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        Sech[(3*m1 + (2*I)*Pi)/6] + 
        3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(1/6)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        Sech[(3*m1 + (2*I)*Pi)/6] + 
        3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
      (18*(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
   (3*(1 + E^m1)*(1 + E^m2)) - 
  (I*((E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
        2)/(36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/Sqrt[3] - 
  (I*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
        2)/(36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[3] + 
  ((1/3 - (-1)^(2/3)/3)*
    (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
     (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - ((2*I)*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/
              2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
               Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
             Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*Sech[
                (3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
             Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/2 - 
  (I*((E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/Sqrt[3] + 
  ((-1)^(1/6)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[3])


==> anc/mathematica_files/k3_analytic/k3_exactvalues/230715_Z_k3_M2_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^((I/3)*Pi)*((E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     Sech[(3*m1 + (2*I)*Pi)/6] + 
     3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2])*
    ((E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
        2)/(36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/
   (6*Sqrt[3]*(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     Sech[(3*m1 + (2*I)*Pi)/6] + 
     3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
        (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2])*
    ((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^
        2)/(36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/
   (6*Sqrt[3]*(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
  ((((-1/18*I)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
        3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
         Sech[(3*m1 + (4*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/18)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
        3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
         Sech[(3*m1 + (4*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/18)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        Sech[(3*m1 + (2*I)*Pi)/6] + 
        3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
      (-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(1/6)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        Sech[(3*m1 + (2*I)*Pi)/6] + 
        3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
      (18*(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))*
    (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
     (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - 
                 (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + 
                 (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                    Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                  (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
             ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
             (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - ((2*I)*
                 Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/Pi))/
              2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
           ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
               Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
             Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*Sech[
                (3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
             Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/2 - 
  (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
     3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
    ((E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/
   (6*Sqrt[3]*(-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
     E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6] + 
     3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
    ((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/
   (6*Sqrt[3]*(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(m1/2 + m2/2)*
    (-1/108*(E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (4*I)*Pi)/6] + 3*E^((1/2 - ((I/2)*m2)/Pi)*
            (3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
        (-(E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
         Sech[(3*m1 + (2*I)*Pi)/6] + 
         3*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
       ((-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
        (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(3*m1 - (2*I)*Pi)/6] + E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(3*m1 - (4*I)*Pi)/6] + 3*E^((1/6 - ((I/2)*m2)/Pi)*
           (3*m1 + (3*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2])*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] + 
        Sech[(3*m1 + (2*I)*Pi)/6] + 
        3*E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]))/
      (108*(-1 + E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (-1 + E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (I*((E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
         (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]^2)/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
            (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
             (3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
         (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/Sqrt[3] - 
     (I*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
         (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]^2)/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (5*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
         (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[3] - 
     (I*((E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
            (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
             (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
         (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
        (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
             (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
         (4*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))))/Sqrt[3] + 
     ((-1)^(1/6)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 - (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
          Sech[(-3*m1 + (2*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (2*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
         (36*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
         (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
          Sech[(3*m1 - (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
          Sech[(-3*m1 + (4*I)*Pi)/2])/(12*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
          Sech[(3*m1 + (4*I)*Pi)/6])/(36*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
         (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - (3*I)*Pi)/6]*
          Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
          Sech[(3*m1 + (6*I)*Pi)/2])/(12*Sqrt[3]*(1 + E^(3*m2))*
          (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
         (12*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
         (4*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[3]))/
   (3*(1 + E^m1)*(1 + E^m2)) - 
  (I*(-1/216*(E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
       (Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(36*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
          Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
          Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
       Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6]*
       Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
       Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2])/
      (8*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
       Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)))))/Sqrt[3] - 
  (I*(-1/216*(E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
       (Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + I*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - 3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(2*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 - 3*m1*(1/2 - (I*m2)/Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(5*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(36*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         (I*m2*(-3*m1 + (4*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(5*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]^2*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]^2)/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - 3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
          Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - 3*m1*(1/2 - (I*m2)/Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/
          Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (3*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         (I*m2*(-3*m1 + (6*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6]*
       Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (4*I)*Pi)/6]*
       Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
       Sech[(9*m1 - (4*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
       Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (5*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]^2*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(9*m1 + (10*I)*Pi)/2])/
      (8*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
       Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))))/Sqrt[3] + 
  ((1/3 - (-1)^(2/3)/3)*(((-1/24*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
        (2*I)*E^((5*m2)/2))*
       (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                 (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                 6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^
                ((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*Sech[
                (3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
                Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                 6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/
                     Pi))*Sech[(3*m1)/2] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
            ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
             (((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + (2*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
              ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
              (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + (6*I)*Pi))/
                   Pi))/2 - (2*I)*E^(5*m2)*Sech[(-3*m1 + (8*I)*Pi)/2]))/
            ((1 - E^(6*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
              Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
              Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
           ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
            (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + (2*I)*Pi))/
                Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
              Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
            (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
      ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 + E^(3*m2))*Pi) + 
     ((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))*
       (-1/36*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2))^2/
          ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(3*m2))^2) - 
        (-(E^(m1/2)*(((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*
                   (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
                   6]))/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                 E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                  (-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                     Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*
                 E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
                 Sech[(3*m1 + (4*I)*Pi)/2]))/((1 - E^((6*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
                  Pi))) - ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*(
                (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
                (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
                   6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
                 Sech[(-3*m1 + (2*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/6 - 
                      ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - (6*I)*
                   E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
                   Sech[(3*m1 + (6*I)*Pi)/2])/2))/((1 - 
                E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
             ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*(
                ((-2*I)*Sech[(3*m1 + (2*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                     (2*I)*Pi))/Pi) - (2*I)*E^m2*Sech[(-3*m1 + (4*I)*Pi)/2] + 
                ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2])/E^((I*m2*(3*m1 + (4*I)*Pi))/
                   Pi) + (2*I)*E^(3*m2)*Sech[(-3*m1 + (6*I)*Pi)/2] + 
                (((2*I)*Sech[(3*m1)/2])/E^(((3*I)*m1*m2)/Pi) - 
                  ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2])/E^((I*m2*(3*m1 + 
                       (6*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*Sech[
                  (-3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*(1 - 
                E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))) + 
          (((I/9)*E^((5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/
                  6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
                Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/
                    Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/9)*E^(I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/
                  6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
                Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/9)*E^((3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
               (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/
                  E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*
                  E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
                  Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
             ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/3)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
              (((-2*I)*Sech[(-3*m1 + (2*I)*Pi)/2])/E^((I*m2*(-3*m1 + 
                    (2*I)*Pi))/Pi) + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2])/
                E^((I*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(3*m1 + (4*I)*Pi)/2] + ((2*I)*E^(((3*I)*m1*m2)/Pi)*
                  Sech[(3*m1)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2])/
                  E^((I*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + (2*I)*E^(3*m2)*
                Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^(5*m2)*
                Sech[(3*m1 + (8*I)*Pi)/2]))/((1 - E^(6*m2))*
              (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
         (4*(E^(-m1) - E^m1)*Pi)))/((E^(-1/2*m1) + E^(m1/2))*
       (1 + E^(3*m2))) + (((-1/54*I)*E^((10*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 - (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
           Sech[(3*m1 - (4*I)*Pi)/6]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (-3*m1 + (4*I)*Pi))*Sech[(-6*m1 - I*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (4*I)*Pi)/6]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 + (2*I)*Pi)/6] + (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
           Sech[(-3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(3*m1 - (4*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((2*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
           Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 - (4*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((8*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-3*m1 + (2*I)*Pi)/6] + 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 - (4*I)*Pi)/6] + ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*
             Sech[(3*m1)/2]*Sech[(6*m1 - (5*I)*Pi)/6] - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*
             Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/54)*E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
          (2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
             E^(3*m1*(-1/3 - ((I/2)*m2)/Pi)) - 
            (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (3*I)*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(
                3*m1 + (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (6*I)*Pi)/2])/2))/
        ((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/54)*E^((4*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/3 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 - (2*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/3 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6] - 
          (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6] + 
          ((6*I)*E^(3*m1*(-1/3 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - I*Pi)/6] - (6*I)*E^((-1/3 - ((I/2)*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2))/((1 + E^((6*I)*(-1/3 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 - (3*I)*Pi)/6] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (-3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2]*
           Sech[(-6*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (5*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
           2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - I*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2 - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (4*I)*Pi)/6]*
           Sech[(-3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 - (3*I)*Pi)/6] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2]*
           Sech[(6*m1 + (5*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (5*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - I*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/2]*
           Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
           Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
           Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*
             (3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-3*m1 + (6*I)*Pi)/2] + 
          ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 - (3*I)*Pi)/6] - (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/
               2])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (8*I)*Pi)/2] + 
          (((6*I)*Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (6*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*
             Sech[(-6*m1 + (9*I)*Pi)/2])/2))/
        ((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
       ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
           (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
           Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2] + 
          (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
           Sech[(-6*m1 + I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/6]*
           Sech[(3*m1 + (4*I)*Pi)/2] + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(-6*m1 - (3*I)*Pi)/6])/
             E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (6*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2])/2 + 
          (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(3*m1 + (6*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*
           Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2] + 
          ((6*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[(3*m1)/2]*
             Sech[(6*m1 + (3*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (6*I)*Pi))*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/
               2])/2))/((1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
       ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
           (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
         ((-2*I)*E^((3*m2)/2)*Sech[(-3*m1 + (4*I)*Pi)/2]*
           Sech[(3*m1 + (4*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*
            Sech[(-6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/
             Pi) - ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*
            Sech[(6*m1 + (5*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/
             Pi) + (2*I)*E^((9*m2)/2)*Sech[(-3*m1 + (6*I)*Pi)/2]*
           Sech[(3*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*
            Sech[(-6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/
             Pi) + ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*
            Sech[(6*m1 + (7*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/
             Pi) - (2*I)*E^((15*m2)/2)*Sech[(-3*m1 + (8*I)*Pi)/2]*
           Sech[(3*m1 + (8*I)*Pi)/2] + ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*
             Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2] - 
            ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (6*I)*Pi))/Pi))/2 + 
          (((2*I)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/2])/
             E^((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
              Sech[(6*m1 + (9*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + (6*I)*Pi))/
               Pi))/2))/((1 + E^(9*m2))*
         (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
               6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/
               6]))/((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
           Sech[(-3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (4*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/2])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + I*Pi))*Sech[(6*m1 + I*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (3*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             I*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (4*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/36)*E^((((-3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
           Pi*Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/36)*E^(3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
              (-3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + (5*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (2*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(3*m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
             Sech[(6*m1 + (5*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi) + 
             (1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
           Sech[(3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*
             Sech[(6*m1 + (5*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/36)*E^(((-1/2*I)*m2*(3*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-6*m1 - (5*I)*Pi)/6])*Sech[(3*m1 + (6*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
               6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (6*I)*Pi)/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (2*I)*Pi)/
               6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 + (2*I)*Pi)/6] + 
            ((6*I)*E^(3*m1*(-1/6 - ((I/2)*m2)/Pi))*Sech[(3*m1)/2] - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2])/2))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                3*m1 + (2*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-3*m1 - (4*I)*Pi)/6])*
           Sech[(-3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + 
                (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2] - 
            (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + (3*I)*Pi))*
             Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2] + 
            ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*Sech[m1/2]*Sech[(3*m1)/2] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*
             Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + 
                I*Pi))*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (5*I)*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(-3*m1 + (2*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (3*m1 + (6*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/6])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (7*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (3*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (2*I)*Pi))*Sech[m1/2]*
             Sech[(3*m1 + (2*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(-6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (4*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/6]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + ((2*I)*E^(3*m1*(-1/6 - (I*m2)/Pi))*
               Sech[(3*m1)/2]*Sech[(-3*m1 - (2*I)*Pi)/6] - 
              (2*I)*E^((-1/6 - (I*m2)/Pi)*(3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/2 - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(-6*m1 + (3*I)*Pi)/6]*
             Sech[(-3*m1 + (8*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(6*m1 + 
                (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/
               2]))/((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (3*I)*Pi))*Pi*
           (((2*I)*Sech[(6*m1 + I*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(-6*m1 + (7*I)*Pi)/2] - 
            ((2*I)*Sech[(3*m1 + (2*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(3*m1 + (2*I)*Pi))/Pi) + 
            ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(6*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(-6*m1 + (9*I)*Pi)/2] + 
            ((2*I)*Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(-3*m1 + (10*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(-3*m1 + (8*I)*Pi)/2]*Sech[(-6*m1 + (11*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/E^
                ((((9*I)/2)*m1*m2)/Pi) - ((2*I)*Sech[(3*m1 + (6*I)*Pi)/2]*
                Sech[(-3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(3*m1 + 
                   (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi)))) + 
       (((I/54)*E^((5*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((5*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 + (2*I)*Pi)/6]*((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6])*Sech[(-3*m1 + (4*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((5*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
           Sech[(3*m1 + (4*I)*Pi)/6])/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^(m2/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (2*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/54)*E^(m2/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (4*I)*Pi)/6]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             I*(1/6 - (I*m2)/Pi)*Pi)*Pi*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (4*I)*Pi)/6])*Sech[(3*m1 + (4*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-3*m1 + (2*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (3*I)*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -6*m1 + (5*I)*Pi))*Sech[(-6*m1 + (5*I)*Pi)/2]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
             (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           Sech[(-3*m1 + (2*I)*Pi)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/2]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/36)*E^((((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1)/2]*((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + I*Pi)/6] - (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + 
                (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (3*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/36)*E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
              (3*m1 + (3*I)*Pi))*Pi*Sech[(3*m1)/2]*
           ((-2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6] - 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/6 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (5*I)*Pi)/6]))/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/36)*E^(((-1/2*I)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/36)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (3*I)*Pi)/6] + 
            (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
             Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (5*I)*Pi)/6])*Sech[(-3*m1 + (6*I)*Pi)/2])/
          ((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/54)*E^((3*m2)/2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 - (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/54)*E^((3*m2)/2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(3*m1 + (2*I)*Pi)/6]*((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] - (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (((6*I)*Sech[(3*m1)/2])/E^(3*m1*(-1/6 - ((I/2)*m2)/Pi)) - 
              (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6] - 
            (2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 + (2*I)*Pi)/6] + (((6*I)*Sech[(3*m1)/2])/E^
                (3*m1*(-1/6 - ((I/2)*m2)/Pi)) - (6*I)*E^((-1/6 - ((I/2)*m2)/
                   Pi)*(-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2])/2)*
           Sech[(3*m1 + (6*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/6 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(3*m1 - (2*I)*Pi)/6] + (6*I)*E^((-1/6 - ((I/2)*m2)/Pi)*(
                -3*m1 + (2*I)*Pi))*Sech[(-3*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (4*I)*Pi)/6])*
           Sech[(3*m1 + (8*I)*Pi)/2])/((1 - E^((6*I)*(-1/6 - ((I/2)*m2)/Pi)*
              Pi))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*Sech[m1/2]*
             Sech[(-3*m1 + (2*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(
                -3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
             Sech[(-3*m1 + (4*I)*Pi)/2] - (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*
             Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6])/E^
                (3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (4*I)*Pi)/6]*Sech[
                (-3*m1 + (6*I)*Pi)/2])/2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
            (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
             Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) - 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6] + 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
             Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] - (6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + 
                (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2]*
             Sech[(-3*m1 + (6*I)*Pi)/2] + (((2*I)*Sech[m1/2]*Sech[(3*m1)/2])/
               E^(3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                (3*m1 + (6*I)*Pi)/6])/2 + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*
             Sech[(3*m1 + (8*I)*Pi)/2]))/((1 + E^(3*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/18)*E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi + 
             I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-6*I)*E^((-1/6 - (I*m2)/Pi)*(-6*m1 + I*Pi))*
             Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2] - 
            (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi))*
             Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6] - 
            (2*I)*E^(I*(-1/6 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (3*I)*Pi)/6]*
             Sech[(3*m1 + (4*I)*Pi)/2] + (2*I)*E^((-1/6 - (I*m2)/Pi)*(-3*m1 + 
                (4*I)*Pi))*Sech[(-3*m1 + (4*I)*Pi)/2]*
             Sech[(3*m1 + (6*I)*Pi)/6] + (2*I)*E^((3*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2] + 
            (((2*I)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/E^
                (3*m1*(-1/6 - (I*m2)/Pi)) - (2*I)*E^((-1/6 - (I*m2)/Pi)*
                 (-3*m1 + (6*I)*Pi))*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[
                (3*m1 + (8*I)*Pi)/6])/2 - (2*I)*E^((5*I)*(-1/6 - (I*m2)/Pi)*
               Pi)*Sech[(6*m1 + (7*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]))/
          ((1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(-1/6 - (I*m2)/Pi)*Pi))) + 
         ((I/6)*E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
             (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*Pi*
           (((2*I)*Sech[(-6*m1 + I*Pi)/2]*Sech[(-3*m1 + (4*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (7*I)*Pi)/2] + 
            ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
            ((2*I)*Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (2*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2] + 
            ((2*I)*Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (10*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-3*m1 + (4*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(3*m1 + (8*I)*Pi)/2]*Sech[(6*m1 + (11*I)*Pi)/2] + 
            ((2*I)*E^((((9*I)/2)*m1*m2)/Pi)*Sech[(3*m1)/2]*Sech[
                (3*m1 + (6*I)*Pi)/2] - ((2*I)*Sech[(-3*m1 + (6*I)*Pi)/2]*
                Sech[(3*m1 + (12*I)*Pi)/2])/E^((((3*I)/2)*m2*(-3*m1 + 
                   (6*I)*Pi))/Pi))/2))/((1 + E^(9*m2))*
           (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))))/E^m1)/
      (4*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/3 - 
  (I*((E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(2*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(5*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]^2*
       Sech[(-6*m1 + (3*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]^2*
       Sech[(-6*m1 + (3*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(5*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
          Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/6 - (((3*I)/2)*m2)/Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/6 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]^2)/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - 3*m1*(1/6 - (I*m2)/Pi) + 
         (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
       Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^((1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/6 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/6 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/6 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/6 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/6 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
       Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (5*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
       Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
       (1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/6 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/6 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/6 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(9*m1 + (12*I)*Pi)/2])/
      (8*Sqrt[3]*(1 - E^((6*I)*(1/6 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/6 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/6 - (((3*I)/2)*m2)/Pi)*Pi)))))/Sqrt[3] + 
  ((-1)^(1/6)*((E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 - (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(3*m1 + (2*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - 3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(2*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(4*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (108*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(5*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (2*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (2*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (2*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]^2)/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]^2*
       Sech[(-6*m1 + (3*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]^2*
       Sech[(-6*m1 + (3*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - 3*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(3*m1)/2]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((3*I)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 + (3*I)*Pi)/6])/(144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(2*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]^2*Sech[(3*m1 - (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
       Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-6*m1 + I*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (4*I)*Pi) - ((I/2)*m2*(-6*m1 + I*Pi))/Pi)*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + I*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(-6*m1 + I*Pi)/2]*Sech[(9*m1 + (2*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(4*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(5*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]^2*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + I*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-I)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (216*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 - (4*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6])/(216*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (4*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 - I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (4*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-3*m1 + (2*I)*Pi))/Pi - ((I/2)*m2*(-6*m1 + (5*I)*Pi))/
          Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-6*m1 + (5*I)*Pi))/Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(-6*m1 + (5*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (((3*I)/2)*m1*m2)/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 - 3*m1*(1/2 - (I*m2)/Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi))*Sech[(3*m1)/2]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(6*m1 - I*Pi)/6]*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[m1/2]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-I)*m2*(-6*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (-3*m1 + (6*I)*Pi) - ((I/2)*m2*(-6*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-6*m1 + (3*I)*Pi)/2]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(3*m1 + (4*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi))*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(6*m1 - (5*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (4*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - I*Pi)/6]*
       Sech[(-3*m1 + (4*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + I*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (((3*I)/2)*m1*m2)/Pi + 
         (3*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(-3*m1*(1/2 - (((3*I)/2)*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (4*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (4*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(9*m1 + (2*I)*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-3*m1 + (2*I)*Pi)/2]*Sech[(9*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - (I*m2)/Pi)*(-3*m1 + (2*I)*Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(9*m1 + (4*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(3*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))^2*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(3*m1 + (4*I)*Pi)/2]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (6*I)*Pi)/2])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (1/2 - (I*m2)/Pi)*(-3*m1 + (6*I)*Pi) - ((I/2)*m2*(3*m1 + (3*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (6*I)*Pi))/Pi + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2])/(48*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + (3*I)*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]^2)/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (((3*I)/2)*m1*m2)/Pi - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))^2*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 - 3*m1*(1/2 - (I*m2)/Pi) + 
         (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (6*I)*Pi)/6])/
      (48*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + I*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 + (2*I)*Pi)/6]*Sech[(3*m1 + (4*I)*Pi)/2]*
       Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-6*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 - (2*I)*Pi)/6]*
       Sech[(-6*m1 + (5*I)*Pi)/2]*Sech[(-3*m1 + (8*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
       Sech[(9*m1 - (2*I)*Pi)/6]*Sech[(-6*m1 + (5*I)*Pi)/2]*
       Sech[(-3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(3*m1 + (3*I)*Pi))/Pi - (I*m2*(-3*m1 + (6*I)*Pi))/Pi + 
         I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (3*I)*Pi)/6]*
       Sech[(-3*m1 + (6*I)*Pi)/2]*Sech[(3*m1 + (8*I)*Pi)/6])/
      (144*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(3*m1 - (2*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(-3*m1 + (2*I)*Pi))/Pi + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^((1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*(3*m1 + (3*I)*Pi))*
       Sech[(6*m1 + I*Pi)/6]*Sech[(-3*m1 + (2*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (3*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (5*I)*(1/2 - (I*m2)/Pi)*Pi)*Sech[(3*m1 + (2*I)*Pi)/6]*
       Sech[(3*m1 - (4*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2])/
      (72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (5*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) - 
         ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
       Sech[(6*m1 + I*Pi)/6]*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(6*m1 + (7*I)*Pi)/6]*
       Sech[(3*m1 + (8*I)*Pi)/2])/(72*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (3*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(9*m1 + (4*I)*Pi)/6]*
       Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(9*m1 + (6*I)*Pi)/6]*Sech[(6*m1 + (9*I)*Pi)/2])/
      (24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(3*m1 + (3*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*Sech[(9*m1 + (8*I)*Pi)/6]*
       Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[3]*(1 + E^(3*m2))*(1 - E^(6*m2))*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (4*I)*Pi))*
       Sech[(6*m1 - I*Pi)/6]*Sech[(-3*m1 + (4*I)*Pi)/2]*
       Sech[(3*m1 + (10*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (5*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(3*m1 - (2*I)*Pi)/6]*Sech[(3*m1 + (8*I)*Pi)/2]*
       Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(-3*m1 + (6*I)*Pi))*
       Sech[(6*m1 - (3*I)*Pi)/6]*Sech[(-3*m1 + (6*I)*Pi)/2]*
       Sech[(3*m1 + (12*I)*Pi)/2])/(48*Sqrt[3]*
       (1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/2 - ((I/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + (1/2 - (I*m2)/Pi)*
          (3*m1 + (3*I)*Pi) + (1/2 - (((3*I)/2)*m2)/Pi)*(3*m1 + (3*I)*Pi) + 
         (3*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(3*m1 + (6*I)*Pi)/2]*
       Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(9*m1 + (12*I)*Pi)/2])/
      (8*Sqrt[3]*(1 - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((6*I)*(1/2 - (I*m2)/Pi)*Pi))*
       (1 - E^((6*I)*(1/2 - (((3*I)/2)*m2)/Pi)*Pi)))))/Sqrt[3])


==> anc/mathematica_files/k3_analytic/recursion_analytic_k3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29612,        764]
NotebookOptionsPosition[     28686,        740]
NotebookOutlinePosition[     29122,        757]
CellTagsIndexPosition[     29079,        754]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0G1IU2EYxvGTaL7gBEXRtpMcMUxzmibMcCt4NHVmaEpkjAkhLVOzVjNo
y42VzJdMUUJbMNNKTXrRCEK/tKEELvDDVqdBblm5pBc6IZqaYqPnvj9c/OD6
+E+quVipCWIYRkoHiv59uLYeKxBDqrwZtI8q2kA9V4EeKTcvg12fO9HzKkfw
BjWQt4DmlXUp78cJRFF6uRT8PhdjAssdLOp37x1/JBbI7RPVqHUweG6M2n3s
BWpqIW7QJzuK7tzx+AfoYt1o9Lt0TbxEIHKxHb3azIsSqPmqNfRPN7t/F1UR
l4OGSRY7wbcja6grJfkj+NcqQ70ug0tCbT1kQX3ayHrLboG0vz+MLtpWdOC0
U9QE1qsjPDZqLTOElkx8+wo6/aFLYKb5+io45POiy6/CpAPwOzl0WKYzTlIZ
o94EThaes4LSN2aUe9mbO0W1P314EFzRRhWDHvlPJdrYXwdeCLmHchEtRnCb
/4SqawOb4Iwxcws8zTpypqkZm160kleeBfui1OgZQ78FbOx5gs6rCu50JAok
PD/ZCtoi+THw1M0A+jwrNs3BCeT33WH0uP5KEXhr6wY6WlH4OnuPQH49qJ4F
N56FaA5Qy77Eo55Lduk49eQ+cQbIL2XVgTNBVei6bTZpgro64EYXamRMQy7t
lVqMitv8KVpqIruN9uiIronaMFWC/gftClLL
  "],
 CellLabel->"In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK1", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"k", "*", "n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"zZp", "[", 
         RowBox[{"mM", ",", "0"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Pi]", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mM", "3"], 
                RowBox[{"3", "*", "k"}]], "+", 
               FractionBox[
                SuperscriptBox["mM", "2"], "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["1", 
                   RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}], 
            "]"}], "*", 
           SuperscriptBox["I", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mM", "2"], "2"], "-", "mM"}]], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Pi]", "*", "I", "*", "mM", "*", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mM", "2"], "-", "1"}], ")"}]}], 
              RowBox[{"6", "*", "k"}]]}], "]"}], "*", 
           SuperscriptBox["k", 
            RowBox[{"-", 
             FractionBox["mM", "2"]}]], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Pi]", "*", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "s"}], ")"}]}], "k"], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "1", ",", "mM"}], "}"}]}], "]"}]}], "//", 
          "FullSimplify"}], ")"}]}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"mM", ",", "1", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", 
          RowBox[{"0", ",", "nN"}], "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{"k", "*", "n"}]], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{
               RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{"1", ",", 
               RowBox[{"nN", "-", "1", "-", "n"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
              
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"aa", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "+", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aa", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"hH", "[", 
              RowBox[{"mM", ",", "nN"}], "]"}]}], "*", 
            RowBox[{"zZp", "[", 
             RowBox[{"mM", ",", "0"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"cc", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "-", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bb", "[", "1", "]"}], ",", 
              RowBox[{"cc", "[", "1", "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"PadRight", "[", 
            RowBox[{
             RowBox[{"PadLeft", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"aa", "[", "mM", "]"}], ",", 
                 RowBox[{"bb", "[", "mM", "]"}], ",", 
                 RowBox[{"cc", "[", "mM", "]"}]}], "}"}], ",", 
               RowBox[{"mM", "+", "1"}]}], "]"}], ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mM", ",", "2", ",", 
             RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"k", "-", "1"}], "]"}], ",", 
              RowBox[{"bb", "[", 
               RowBox[{"k", "-", "1"}], "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "*", 
           RowBox[{"zZ0", "[", 
            RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"iI", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "+", "1"}], ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "-", "1"}], ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["rR", 
            RowBox[{
             RowBox[{"-", "k"}], "*", "n"}]], "*", 
           RowBox[{"zZ0", "[", "n", "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nN"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", "mM", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mM", ",", "1", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matinv", "=", 
       RowBox[{"Inverse", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zZpNvec", "=", 
       RowBox[{"matinv", ".", "dvec"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ftemp", "=", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zZpNvec", "[", 
               RowBox[{"[", "mM", "]"}], "]"}], "*", 
              SuperscriptBox["rR", 
               RowBox[{"kK1", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a", "-", "1", "-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], "]"}], "=", 
               RowBox[{"TimeConstrained", "[", 
                RowBox[{
                 RowBox[{"FullSimplify", "[", 
                  RowBox[{"ftemp", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
                 RowBox[{"ftemp", "[", 
                  RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
             ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], "+", 
               RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"PutAppend", "[", 
               RowBox[{
                RowBox[{"f", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                  RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
                  RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                  ",", 
                  RowBox[{"ToString", "[", "nN", "]"}], ",", 
                  "\"\<_fSimplified_a\>\"", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                  "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"mM", ",", "nN"}], "]"}], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"f", "[", "a", "]"}], "*", 
              SuperscriptBox["rR", "a"]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
               RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}, {3.9213725479581842`*^9, 
   3.921372604800551*^9}, 3.921372797500881*^9, {3.9213728434189034`*^9, 
   3.921372978330101*^9}, {3.9213730874884577`*^9, 3.921373109140752*^9}, {
   3.9213732289232693`*^9, 3.921373249543482*^9}, {3.921373328933181*^9, 
   3.921373331587687*^9}, {3.921373519426632*^9, 3.9213735199116163`*^9}, {
   3.921373554131199*^9, 3.92137358157218*^9}, {3.921378931466496*^9, 
   3.9213789380576143`*^9}, {3.921378969851542*^9, 3.921379111395505*^9}, {
   3.921379197031418*^9, 3.921379336758189*^9}, {3.921379371513361*^9, 
   3.9213795831387377`*^9}, 3.9213803942827387`*^9, 3.9213804453965387`*^9, {
   3.921388388477775*^9, 3.921388392072205*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:34:18\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 18:34:18"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213884591788273`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"99254bb1-a33f-45fd-9f31-fd8ceceb54ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:35:25\"\>"}],
  SequenceForm["N=", 2, "    ", "Sat 6 Apr 2024 18:35:25"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213885253398027`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"5847472f-9538-4476-8757-42d6a1134549"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 4, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[778, 26, 267, 5, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1048, 33, 1265, 28, 136, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2338, 65, 24734, 635, 1701, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[CellGroupData[{
Cell[27097, 704, 779, 15, 24, "Print",ExpressionUUID->"99254bb1-a33f-45fd-9f31-fd8ceceb54ce"],
Cell[27879, 721, 779, 15, 24, "Print",ExpressionUUID->"5847472f-9538-4476-8757-42d6a1134549"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/12


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_a0.m <==
(Csch[m1]*Csch[m2]*Sech[(3*m1)/2]*Sech[(3*m2)/2]*Sinh[m1/2]*Sinh[m2/2])/12


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_a3.m <==
-1/48*(Csch[m1]*Csch[m2]*Sech[(3*m1)/2]*Sech[(3*m2)/2])


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZkM_k3_M0_N2_fSimplified_am3.m <==
-1/48*(Csch[m1]*Csch[m2]*Sech[(3*m1)/2]*Sech[(3*m2)/2])


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N1_fSimplified_a0.m <==
-1/6*((-1)^(2/9)*((-1)^(2/3)*Cosh[(m1 - m2)/2] + Cosh[(m1 + m2)/2])*
  Sech[(3*m1)/2]*Sech[(3*m2)/2])


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N1_fSimplified_am3.m <==
((-1)^(1/18)*Sech[(3*m1)/2]*Sech[(3*m2)/2])/(4*Sqrt[3])


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_a0.m <==
-1/96*((-1)^(13/18)*(3*I + Sqrt[3])*Sech[(3*m1)/2]^2*Sech[(3*m2)/2]^2)


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_a3.m <==
((-1)^(8/9)*(Cosh[m1 - m2] + (-1)^(1/3)*Cosh[m1 + m2])*Csch[m1]*Csch[m2]*
  Sech[(3*m1)/2]*Sech[(3*m2)/2])/(24*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am3.m <==
-1/576*((-1)^(1/18)*Csch[m2/2]*Sech[m1/2]*Sech[m2/2]^2*
   (4*Sqrt[3]*(1 + 4*Cosh[m1])*Cosh[2*m2] + 
    Sqrt[3]*(1 + Cosh[2*m1]*(2 - 6*Cosh[m2]) + 12*Cosh[m1]*Cosh[m2])*
     Csch[m1/2]^2 - (6*I)*Csch[m1/2]^4*Sinh[m1]^3*Sinh[m2] - 
    (12*I)*Coth[m1/2]*Sinh[2*m2])*Tanh[m1/2])/
  ((1 - 2*Cosh[m1])^2*(1 + 2*Cosh[m1])*(1 - 2*Cosh[m2])^2*(1 + 2*Cosh[m2]))


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am4.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am6.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am7.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am8.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M1_N2_fSimplified_am9.m <==
-1/16*((-1)^(1/18)*Csch[m1]*Csch[m2]*Sech[(3*m1)/2]*Sech[(3*m2)/2])/
  (Sqrt[3]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N1_fSimplified_a0.m <==
-1/4*((-1)^(17/18)*Sech[(3*m1)/2]*Sech[(3*m2)/2])/Sqrt[3]


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N1_fSimplified_am3.m <==
((-1)^(1/9)*(Cosh[(m1 - m2)/2] + (-1)^(2/3)*Cosh[(m1 + m2)/2])*Sech[(3*m1)/2]*
  Sech[(3*m2)/2])/6


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_a0.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_a3.m <==
((-1)^(17/18)*Csch[m1]*Csch[m2]*Sech[(3*m1)/2]*Sech[(3*m2)/2])/
 (16*Sqrt[3]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am3.m <==
((-1)^(17/18)*Csch[m2/2]*Sech[m1/2]*Sech[m2/2]^2*
  (4*Sqrt[3]*(1 + 4*Cosh[m1])*Cosh[2*m2] + 
   Sqrt[3]*(1 + Cosh[2*m1]*(2 - 6*Cosh[m2]) + 12*Cosh[m1]*Cosh[m2])*
    Csch[m1/2]^2 + (6*I)*Csch[m1/2]^4*Sinh[m1]^3*Sinh[m2] + 
   (12*I)*Coth[m1/2]*Sinh[2*m2])*Tanh[m1/2])/(576*(1 - 2*Cosh[m1])^2*
  (1 + 2*Cosh[m1])*(1 - 2*Cosh[m2])^2*(1 + 2*Cosh[m2]))


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am4.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am6.m <==
-1/96*((-1)^(11/18)*(3*I + Sqrt[3])*Sech[(3*m1)/2]^2*Sech[(3*m2)/2]^2)


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am7.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am8.m <==
0


==> anc/mathematica_files/k3_analytic/sample_results/ZprimekM_k3_M2_N2_fSimplified_am9.m <==
((-1)^(1/9)*(-Cosh[m1 - m2] + (-1)^(2/3)*Cosh[m1 + m2])*Csch[m1]*Csch[m2]*
  Sech[(3*m1)/2]*Sech[(3*m2)/2])/(24*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k4_analytic/comparison_with_201207211v2_k4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47449,        916]
NotebookOptionsPosition[     44857,        873]
NotebookOutlinePosition[     45292,        890]
CellTagsIndexPosition[     45249,        887]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->
  "(Local6) In[11]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.921373653290422*^9, 3.921373659843775*^9}, {
  3.921379793111834*^9, 3.9213797933053827`*^9}, {3.921380064816312*^9, 
  3.921380066200364*^9}},
 CellLabel->
  "(Local6) In[1]:=",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.921379808042251*^9, 
  3.921379808188315*^9}},
 CellLabel->
  "(Local6) In[2]:=",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "4"}], ";"}]], "Input",
 CellChangeTimes->{{3.9213797207373962`*^9, 3.921379721218865*^9}, {
  3.921380271463255*^9, 3.921380271785537*^9}},
 CellLabel->
  "(Local6) In[3]:=",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9213828467636766`*^9, 3.921382851026888*^9}, {
  3.9213840288196907`*^9, 3.921384033910145*^9}},
 CellLabel->
  "(Local6) In[4]:=",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373888170843*^9, 3.921373889722134*^9}},
 CellLabel->
  "(Local6) In[8]:=",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", 
          "\"\<_exactvalues/230715_Z_k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k\>\"", ",", 
               RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.9213737175023403`*^9}, {3.921379660326858*^9, 
   3.921379693616268*^9}, {3.921379748655628*^9, 3.921379752322425*^9}, {
   3.9213797880689373`*^9, 3.921379788343829*^9}, {3.921379827518139*^9, 
   3.9213798280950317`*^9}, {3.92137995991004*^9, 3.921379960444335*^9}, {
   3.921380358114607*^9, 3.921380358433679*^9}, {3.921381681252233*^9, 
   3.921381700336759*^9}, {3.921382868013351*^9, 3.9213828717294607`*^9}, 
   3.921383260933893*^9, 3.921383999788741*^9, {3.9213843077509193`*^9, 
   3.921384308322283*^9}, {3.921388272280302*^9, 3.921388272511853*^9}, {
   3.921388638448987*^9, 3.92138863871982*^9}},
 CellLabel->
  "(Local6) In[9]:=",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}], \\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"5\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"7\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"], \
\\\"]\\\"}]}], RowBox[{RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]]}], \\\")\\\"}]}]]}]\\).\"", 2, 9, 1, 
   21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213886478116302`*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[9]:=",ExpressionUUID->"0810391d-de14-4c35-afbd-76c05ea4e915"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2049.0423395558973"}],
  SequenceForm["N=", 1, "    ", 0``2049.0423395558973],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380289136887*^9, 3.921380360025488*^9, 
   3.9213805665375357`*^9, 3.921381703372437*^9, 3.921382159212922*^9, 
   3.921382583609398*^9, 3.921382872313468*^9, 3.92138326532036*^9, 
   3.921384004034574*^9, 3.921384035226501*^9, 3.9213843124035597`*^9, 
   3.921384354614373*^9, 3.9213882636717863`*^9, 3.921388647850748*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[9]:=",ExpressionUUID->"2c2a2d87-f68e-4032-977f-2b122c6d217c"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"-\\\", \
FractionBox[SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\
\", \\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}], \\\"2\\\"], \
RowBox[{\\\"64\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\")\\\"}], \
\\\"2\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \
\\\"2\\\"]}]]}], \\\"-\\\", FractionBox[RowBox[{RowBox[{RowBox[{\\\"-\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \\\"+\\\", \
RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}]}], RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\
\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]], \\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]]}], RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"64\\\
\"], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\
\\\", \\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\
\"3\\\"], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"64\\\"], \\\" \
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \
\\\"128\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"2\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}]}], \\\")\\\"}]}]}], \\\")\\\"}]}]]}]\\).\"", 2, 9, 2, 
   21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921388648160913*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[9]:=",ExpressionUUID->"12a33c84-0bb2-483d-a25a-edd2580c3a15"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.0966735831953", "+", 
    RowBox[{"0``2047.2234238461335", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "    ", 
   Complex[0``2047.0966735831953, 0``2047.2234238461335]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380289136887*^9, 3.921380360025488*^9, 
   3.9213805665375357`*^9, 3.921381703372437*^9, 3.921382159212922*^9, 
   3.921382583609398*^9, 3.921382872313468*^9, 3.92138326532036*^9, 
   3.921384004034574*^9, 3.921384035226501*^9, 3.9213843124035597`*^9, 
   3.921384354614373*^9, 3.9213882636717863`*^9, 3.921388648167726*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[9]:=",ExpressionUUID->"01fa8f64-1b02-43c0-a2b7-d07e982abf79"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "\[GreaterEqual]", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373880149262*^9, 3.921373883512147*^9}},
 CellLabel->
  "(Local6) In[10]:=",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"old", "=", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", 
              "\"\<_exactvalues/230715_Z_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
              RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "=", 
               RowBox[{
                RowBox[{"ReadList", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                   RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "nN", "]"}], ",", 
                   "\"\<_fSimplified_a\>\"", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                   "\"\<.m\>\""}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rR", "=", 
           RowBox[{"I", "*", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"I", "*", "m1", "*", "m2"}], 
              RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"new", "=", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"\[Pi]", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["mM", "3"], 
                    RowBox[{"3", "*", "k"}]], "+", 
                   FractionBox[
                    SuperscriptBox["mM", "2"], "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                    FractionBox["1", "2"], "-", 
                    FractionBox["1", 
                    RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}],
                 "]"}], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"m1", "+", "m2"}], "2"]}], "]"}]}], ")"}], 
                RowBox[{"mM", "*", "nN"}]]}], ")"}], 
             RowBox[{"-", "1"}]], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "*", 
               SuperscriptBox["rR", "a"]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
                RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<N=\>\"", ",", "nN", ",", "\"\<  M=\>\"", ",", "mM", ",", 
            "\"\<    \>\"", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"m1", "\[Rule]", 
                   SqrtBox["2"]}], ",", 
                  RowBox[{"m2", "\[Rule]", 
                   SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "2"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.92137385298001*^9}, {3.921379725774357*^9, 
   3.9213798318687563`*^9}, {3.921379963007313*^9, 3.921379963341866*^9}, {
   3.921380362344358*^9, 3.921380362630067*^9}, {3.9213816780827713`*^9, 
   3.9213816783283*^9}, 3.9213817113812027`*^9, {3.9213821324639874`*^9, 
   3.921382139239827*^9}, {3.921382171629242*^9, 3.921382216299943*^9}, {
   3.921382875878936*^9, 3.9213828794416513`*^9}, {3.921383267424405*^9, 
   3.9213832677662077`*^9}, {3.921384010714335*^9, 3.9213840110367193`*^9}, {
   3.9213840470839*^9, 3.9213840487541113`*^9}, 3.921384313349205*^9, {
   3.921388274018971*^9, 3.921388274254201*^9}, {3.921388640923654*^9, 
   3.921388641184636*^9}},
 CellLabel->
  "(Local6) In[11]:=",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"8\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"8\\\"], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], RowBox[{\\\"16\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"8\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", \
RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \
\\\"-\\\", RowBox[{FractionBox[\\\"1\\\", \\\"32\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"2\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}], \\\"+\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"-\\\", RowBox[{\\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}]]}]\\).\"", 2, 11,
    3, 21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"881b1ec5-04f0-461a-9d9d-d53014249bf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2048.102310629136", "+", 
    RowBox[{"0``2048.1063172666745", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 1, "    ", 
   Complex[0``2048.102310629136, 0``2048.1063172666745]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"c88364b2-b82b-494d-aed8-78177a20d360"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"(\\\", RowBox[{FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"4\\\"]}], \\\" \
\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\
\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"4\\\"}]]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"4\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\
\"/\\\", \\\"4\\\"}]]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \
\\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}], \
RowBox[{\\\"1\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"32\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\
\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"32\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", SqrtBox[\\\"3\\\"], \\\"]\\\
\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"\
\[ImaginaryI]\\\"}], \\\"+\\\", RowBox[{RowBox[{\\\"Tanh\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]], \
\\\"+\\\", FractionBox[RowBox[{RowBox[{\\\"Csch\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\"+\\\", \
RowBox[{RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}], \
RowBox[{\\\"64\\\", \\\" \\\", SqrtBox[\\\"2\\\"]}]]}]]}]\\).\"", 2, 11, 4, 
   21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865498446*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"3f3829c5-cfdc-410d-82b7-07c4034fdc44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.7256351761603", "+", 
    RowBox[{"0``2047.7326392822122", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 2, "    ", 
   Complex[0``2047.7256351761603, 0``2047.7326392822122]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654991954*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"7bcf331e-2e2c-4a13-9074-ee63ce582d06"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"3\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"-\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}], \
\\\"+\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", \\\"\[Pi]\\\"}], \\\"4\\\"]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}]}], RowBox[{RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
\\\"8\\\"]}], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\
\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", RowBox[{\\\
\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"128\\\"], \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"7\\\", \\\"/\\\", \\\"8\\\"}]], \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", FractionBox[\\\"1\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\"]\\\"}], \
\\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\
\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}], \\\"+\\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}], \\\"+\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"Tanh\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Tanh\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}], \\\")\\\"}]}]}]]}]\\).\"", 2, 11, 5, 
   21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213886550596323`*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"51a04f7f-204d-44d0-b235-544ae83f36f4"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 11, 6, 21546244932484551319, "Local6"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.921388655065974*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"b5f94400-563a-46cb-b264-fc3b3b956603"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.5184776811186", "+", 
    RowBox[{"0``2047.5381448887124", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 3, "    ", 
   Complex[0``2047.5184776811186, 0``2047.5381448887124]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388655071293*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"150195cb-f16d-44d7-9ad4-53953ff50221"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.5648928663957", "+", 
    RowBox[{"0``2046.5781330765906", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "  M=", 1, "    ", 
   Complex[0``2046.5648928663957, 0``2046.5781330765906]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388655216867*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"49a9fdf4-b85d-4e7a-8336-19b51cea940d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.7704191735315", "+", 
    RowBox[{"0``2046.7715263271095", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "  M=", 2, "    ", 
   Complex[0``2046.7704191735315, 0``2046.7715263271095]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.9213886554682198`*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"7fa9e7c5-72b7-4d63-a5e7-94e6631b357a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.5930006965073", "+", 
    RowBox[{"0``2046.5945358227048", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 2, "  M=", 3, "    ", 
   Complex[0``2046.5930006965073, 0``2046.5945358227048]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.9213886559789762`*^9},
 CellLabel->
  "During evaluation of (Local6) \
In[11]:=",ExpressionUUID->"8d401802-8dc7-475d-8120-5fa1562785d0"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 228, 5, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[789, 27, 526, 10, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1318, 39, 331, 7, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1652, 48, 274, 6, 30, "Input",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],
Cell[1929, 56, 1063, 35, 168, "Input",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],
Cell[2995, 93, 230, 5, 30, "Input",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],
Cell[CellGroupData[{
Cell[3250, 102, 4065, 93, 320, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[7318, 197, 2119, 34, 117, "Message",ExpressionUUID->"0810391d-de14-4c35-afbd-76c05ea4e915"],
Cell[9440, 233, 968, 18, 25, "Print",ExpressionUUID->"2c2a2d87-f68e-4032-977f-2b122c6d217c"],
Cell[10411, 253, 4997, 72, 145, "Message",ExpressionUUID->"12a33c84-0bb2-483d-a25a-edd2580c3a15"],
Cell[15411, 327, 1081, 20, 25, "Print",ExpressionUUID->"01fa8f64-1b02-43c0-a2b7-d07e982abf79"]
}, Open  ]],
Cell[16507, 350, 245, 5, 30, "Input",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],
Cell[CellGroupData[{
Cell[16777, 359, 6187, 141, 476, "Input",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],
Cell[22967, 502, 4963, 71, 163, "Message",ExpressionUUID->"881b1ec5-04f0-461a-9d9d-d53014249bf7"],
Cell[27933, 575, 1202, 22, 25, "Print",ExpressionUUID->"c88364b2-b82b-494d-aed8-78177a20d360"],
Cell[29138, 599, 5567, 81, 140, "Message",ExpressionUUID->"3f3829c5-cfdc-410d-82b7-07c4034fdc44"],
Cell[34708, 682, 1204, 22, 25, "Print",ExpressionUUID->"7bcf331e-2e2c-4a13-9074-ee63ce582d06"],
Cell[35915, 706, 3600, 53, 133, "Message",ExpressionUUID->"51a04f7f-204d-44d0-b235-544ae83f36f4"],
Cell[39518, 761, 457, 10, 24, "Message",ExpressionUUID->"b5f94400-563a-46cb-b264-fc3b3b956603"],
Cell[CellGroupData[{
Cell[40000, 775, 1204, 22, 25, "Print",ExpressionUUID->"150195cb-f16d-44d7-9ad4-53953ff50221"],
Cell[41207, 799, 1204, 22, 25, "Print",ExpressionUUID->"49a9fdf4-b85d-4e7a-8336-19b51cea940d"],
Cell[42414, 823, 1206, 22, 25, "Print",ExpressionUUID->"7fa9e7c5-72b7-4d63-a5e7-94e6631b357a"],
Cell[43623, 847, 1206, 22, 25, "Print",ExpressionUUID->"8d401802-8dc7-475d-8120-5fa1562785d0"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/8)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
   (2*I)*E^((7*m2)/2)))/((E^(-1/2*m1) + E^(m1/2))*(1 - E^(4*m2)))


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
      (2*I)*E^((7*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(4*m2))^2) - 
  (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
           Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (6*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
         (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
          ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/Pi) - 
          (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/Pi) + 
          (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
          ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/Pi) - 
          (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
           Sech[(-4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
    (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
          Sech[(-4*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
        (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
            Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
          E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
          Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
          E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
          Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
          Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
          Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M0_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(((-1/512*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
      (2*I)*E^((7*m2)/2))^3)/((E^(-1/2*m1) + E^(m1/2))^3*(1 - E^(4*m2))^3) - 
  (((3*I)/32)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
     (2*I)*E^((7*m2)/2))*
    (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
            Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
         ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]))/
         ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
           (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
         ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(4*m1 + (7*I)*Pi)/2]))/
         ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
          (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
           ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
              Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
              Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
              Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
           (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
         ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
     (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
           Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
             (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (6*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-4*m1 + (7*I)*Pi)/2]))/
        ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
         (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
          ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
             Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
           E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
           Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
           E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
           Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
           Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
           Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
   ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(4*m2))*Pi) + 
  (((-1/128*I)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
        Sech[(8*m1 - (4*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (6*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(-4*m1 - (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((14*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
       (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
        Sech[(-8*m1 - (4*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]*
        Sech[(4*m1 - (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8] + 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
        Sech[(8*m1 - (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
        Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (6*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
        Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
        Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (6*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
        Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
        Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
        Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
       (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]*
        Sech[(4*m1 + (6*I)*Pi)/8]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (4*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 - (6*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (2*I)*Pi)/8] - 
       (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
       (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
       (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
        Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 + (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 - (6*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + (7*I)*Pi))*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8] - 
       (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] + 
       (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + (7*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
    ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
       (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
       (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (4*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (4*m1 + (7*I)*Pi))*Sech[(8*m1 + (4*I)*Pi)/8]*
        Sech[(4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] - 
       (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8] - 
       (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
        Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
     ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
        (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
        Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (5*I)*Pi)/2]*
        Sech[(4*m1 - (6*I)*Pi)/8] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (6*I)*Pi)/8] + 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[m1]*
        Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] + 
       (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
        (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
        Sech[(8*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/8 - (I*m2)/Pi)*
          (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
        Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
        Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
        (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
        Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
        Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
        Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (9*I)*Pi)/2] - 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
        Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2] + 
       (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
        Sech[(-4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
        I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
        Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (4*m1 + (3*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
        Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
       (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
        Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
        Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-8*m1 - (6*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 - (6*I)*Pi)/8] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] + 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
        Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
        Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-8*m1 - (4*I)*Pi)/8] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
        Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
        Sech[(8*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
        Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (-4*m1 + (3*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (6*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
          (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2]*
        Sech[(8*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
    ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
      ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(-8*m1 - (2*I)*Pi)/8] + 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[m1]*
        Sech[(-4*m1 + (3*I)*Pi)/2] - 
       (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
        Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
       (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (4*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2] - 
       (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
        Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2] - 
       (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
        Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2]))/
     ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
      (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
    ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
        (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
      (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 + (5*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
        Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
       ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 + (5*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) + 
       ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
        Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2] + 
       ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) - 
       ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
        Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2] - 
       ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + 
       ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
        Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2] + 
       ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
        E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/
     ((1 - E^(12*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
    E^m1*(((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[m1/2]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8])*
        Sech[(-4*m1 + (4*I)*Pi)/8])/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
          Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (4*I)*Pi)/8])*
        Sech[(4*m1 + (5*I)*Pi)/2])/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
          Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (4*I)*Pi)/8])*
        Sech[(4*m1 + (5*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Pi*Sech[(4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (5*I)*Pi))*
          Sech[(8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (-4*m1 + (4*I)*Pi))*Pi*Sech[(4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (5*I)*Pi))*
          Sech[(8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (6*I)*Pi)/8])/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (5*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (7*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
          Sech[(4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(-4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (7*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
          Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (3*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (7*I)*Pi))*
          Sech[(8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (-4*m1 + (4*I)*Pi))*Pi*Sech[(4*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (7*I)*Pi))*
          Sech[(8*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8])*
        Sech[(-4*m1 + (9*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (11*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1/2]*
          Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (6*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] - 
         (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (5*I)*Pi))*
          Sech[(8*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*
          Sech[(-4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (6*I)*Pi)/8] + 
         (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
            (8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]*
          Sech[(-4*m1 + (8*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*
          Sech[(-4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
          I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
         (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + I*Pi))*Sech[(8*m1 + I*Pi)/2]*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
          Sech[(-4*m1 + (6*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (8*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*
          Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]*
          Sech[(-4*m1 + (10*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (10*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
          Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
          Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
          Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2] - 
         (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (7*I)*Pi))*
          Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
        (((-2*I)*Sech[(8*m1 + I*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(8*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(8*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(8*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2] - 
         ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(8*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(8*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2] + 
         ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + 
         ((2*I)*Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(8*m1 + (7*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
          Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(-8*m1 + (13*I)*Pi)/2] - 
         ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (13*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
          Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(-8*m1 + (15*I)*Pi)/2] + 
         ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (15*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/((1 - E^(12*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))) + 
    (((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*
        Sech[(4*m1 + (4*I)*Pi)/8])/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
          I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
          Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*
        Sech[(-4*m1 + (5*I)*Pi)/2])/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
          Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*
        Sech[(-4*m1 + (5*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (6*I)*Pi)/8])/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (5*I)*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
          Sech[(-8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Pi*Sech[(-4*m1 + I*Pi)/2]*
        ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
          Sech[(-8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (6*I)*Pi)/8]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
          Sech[(-8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Pi*Sech[(-4*m1 + (3*I)*Pi)/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
          Sech[(-8*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (7*I)*Pi)/2])/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (7*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
          Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        Sech[(4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
          Sech[(-4*m1 + (7*I)*Pi)/2])*Sech[(4*m1 + (7*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*
        Sech[(4*m1 + (9*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (11*I)*Pi)/2])/
       ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[m1/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (7*I)*Pi))*Sech[(4*m1 + (4*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
            (-8*m1 + (7*I)*Pi))*Sech[(-8*m1 + (7*I)*Pi)/2]*
          Sech[(-4*m1 + (11*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
       ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1/2]*
          Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
          Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (5*I)*Pi))*Sech[(4*m1 + (4*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
          Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
            (-8*m1 + (5*I)*Pi))*Sech[(-8*m1 + (5*I)*Pi)/2]*
          Sech[(-4*m1 + (9*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
          Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
          Sech[(4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
          Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + (3*I)*Pi))*
          Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
         (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]*
          Sech[(4*m1 + (8*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
          Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
         (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + I*Pi))*Sech[(-8*m1 + I*Pi)/2]*
          Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
          Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8] + 
         (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
            (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2]*
          Sech[(4*m1 + (8*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
          Sech[(8*m1 + (8*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] + 
         (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
          Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8] + 
         (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (10*I)*Pi)/8]*
          Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
      ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
        (((-2*I)*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-8*m1 + I*Pi))/Pi) + 
         ((2*I)*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-8*m1 + (3*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-8*m1 + (5*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2] + 
         ((2*I)*Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-8*m1 + (7*I)*Pi))/Pi) + 
         ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
          Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2] - 
         ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (13*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
          Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2] + 
         ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (15*I)*Pi)/2])/
          E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
          Sech[(4*m1 + (11*I)*Pi)/2]*Sech[(8*m1 + (15*I)*Pi)/2]))/
       ((1 - E^(12*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))))/E^m1)/
   (2*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi))/6


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M1_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2*(-1)^(3/4)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M1_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/8*((-1)^(1/8)*E^(m1/2 + m2/2))/((1 + E^m1)*(1 + E^m2)) - 
   (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
      E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]))/
    (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)))))/E^((I/8)*Pi)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M1_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/128*(E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
      2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]))/(64*(1 + E^m1)*(1 + E^m2)*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(8*m1 + (9*I)*Pi)/2])/(8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   ((-1)^(1/8)*(-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(4*m2))^2) - 
      (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[
                (4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                 8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[
                (4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                 8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[
                (4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
             (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
              ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
              ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                 Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
              (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
            ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
                Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
              Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/4))/E^((I/8)*Pi)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M1_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*((E^(m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
     Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(4*m1 - (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^3)/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
    (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
     Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
     Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
       (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
     Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
       (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
     Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
     Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 - (4*I)*Pi)/8]*
     Sech[(-8*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (-4*m1 + (5*I)*Pi) - ((I/2)*m2*(-8*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
     Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
     Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (128*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1/2]*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       I*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
        Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
     Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
        Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/
        Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
     Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
        Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]^2)/
    (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(7*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
     Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(7*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
     Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(7*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
       (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 - (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(7*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]^2*
     Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/
        Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/Pi)*
     Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (6*I)*Pi)/8]*
     Sech[(-8*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
        Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
     Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
     Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (-4*m1 + (7*I)*Pi) - ((I/2)*m2*(-8*m1 + (3*I)*Pi))/Pi)*
     Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
     Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
        Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
        Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1/2]*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
     Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
     Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (5*I)*Pi))/Pi + 
       (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/8]*
     Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
    (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
     Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2]*
     Sech[(-4*m1 + (9*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
        Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
     Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
    (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
     Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + I*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(12*m1 + (6*I)*Pi)/8]*
     Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(12*m1 + (8*I)*Pi)/8]*
     Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
       I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
     Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8])/
    (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (7*I)*Pi))/Pi + 
       (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/8]*
     Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
    (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
     Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2]*
     Sech[(-4*m1 + (11*I)*Pi)/2])/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
    (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
       ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
     Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
   (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (10*I)*Pi)/8]*
     Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*((E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
        Sech[(-4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
        Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
       (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/(4*(1 + E^m1)*(1 + E^m2)) - 
   (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
      E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8])*
     (-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
          (2*I)*E^((7*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
         (1 - E^(4*m2))^2) - 
      (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[
                (4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                 8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[
                (4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                 8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[
                (4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
             (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
              ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
              ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                 Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
              (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
            ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
                Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
              Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/
    (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]*
     Sech[(8*m1 + (11*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
     Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
     Sech[(4*m1 + (13*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2]*
     Sech[(8*m1 + (13*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
       I*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
     Sech[(8*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
    (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
     Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
     Sech[(4*m1 + (15*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
        (4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
     Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]*
     Sech[(8*m1 + (15*I)*Pi)/2])/(64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
   ((-1)^(1/8)*(((-1/512*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2))^3)/
       ((E^(-1/2*m1) + E^(m1/2))^3*(1 - E^(4*m2))^3) - 
      (((3*I)/32)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
         (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2))*
        (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (8*I)*
                E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/
                  2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*
                E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/
             ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                  8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
                Sech[(4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*
                E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]))/
             ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
            ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*
                E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + (2*I)*
                E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/
                  8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                  (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*
                E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/
                  8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
              (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
            ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
              ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - (2*I)*
                E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] - 
               (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                 (-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                    Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*
                E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
                Sech[(4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - 
                  ((I/2)*m2)/Pi)*Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*
                 Pi))) + ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*
              Pi*(((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/
                  Pi) + ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/
                E^((I*m2*(4*m1 + (3*I)*Pi))/Pi) - (2*I)*E^m2*
                Sech[(-4*m1 + (5*I)*Pi)/2] - ((2*I)*Sech[(4*m1 + (5*I)*Pi)/
                   2])/E^((I*m2*(4*m1 + (5*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
                Sech[(-4*m1 + (7*I)*Pi)/2] + ((2*I)*Sech[(4*m1 + (7*I)*Pi)/
                   2])/E^((I*m2*(4*m1 + (7*I)*Pi))/Pi) - (2*I)*E^(5*m2)*
                Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
                Sech[(-4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
              (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
         (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[
                (-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^
                (I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                 (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(4*m1 - (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[
                (-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                 8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[
                (-4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
             (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
              ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
                 Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/E^
                ((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/E^
                ((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[
                (4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*Sech[(4*m1 + (9*I)*Pi)/
                 2] + (2*I)*E^(7*m2)*Sech[(4*m1 + (11*I)*Pi)/2]))/
            ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/
          E^(m1/2)))/((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*
        (1 - E^(4*m2))*Pi) + (((-1/128*I)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Pi*((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (2*I)*Pi)/8] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
            Sech[(4*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
              (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/
              8]))/((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (6*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
            Sech[(-4*m1 - (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((14*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]*
            Sech[(4*m1 - (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
            Sech[(4*m1 - (6*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
              (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (6*I)*Pi)/
              8]))/((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 - (6*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
            Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
            Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
            Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 - (6*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
            Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
            Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/
              8]))/((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
            Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[m1]*
            Sech[(4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (6*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
            Sech[(-4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
              (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (2*I)*Pi)/
              8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (2*I)*Pi)/8] + 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[m1]*
            Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[m1]*
            Sech[(4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (2*I)*Pi)/8] + 
           (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
            Sech[(4*m1 - (4*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
        ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
           (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
            Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] - 
           (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
            Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8] - 
           (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
         ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
            (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (5*I)*Pi)/2]*
            Sech[(4*m1 - (6*I)*Pi)/8] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (6*I)*Pi)/
              8] + (8*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
            Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (7*I)*Pi))*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
            Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
            (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(8*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-8*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
            Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
            (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
            Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(4*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
            Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
            Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
            Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
            Sech[(-4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]*
            Sech[(-8*m1 + (11*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
            I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
            Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (3*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
            Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
            Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (7*I)*Pi))*Sech[(8*m1 + (6*I)*Pi)/8]*
            Sech[(4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2]*
            Sech[(-8*m1 + (9*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]*
            Sech[(-4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
            Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-8*m1 - (6*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 - (6*I)*Pi)/8] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
            Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
              Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] + 
           (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
            Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2] - 
           (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
            Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
            Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
            Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
           (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
            Sech[(4*m1 + (5*I)*Pi)/2] + (8*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 + (5*I)*Pi)/
              2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
            Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(4*m1 + (9*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
            Sech[(4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
            Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (3*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
            Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(-8*m1 + (4*I)*Pi)/8]*
            Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
            Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] - 
           (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
            Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]*
            Sech[(4*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
        ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
          ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
            Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (2*I)*Pi)/8] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[m1]*
            Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
            Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
           (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
            Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
           (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
            Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
            Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] + 
           (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8]*
            Sech[(4*m1 + (11*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
              (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]*
            Sech[(8*m1 + (11*I)*Pi)/2]))/
         ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
          (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
        ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
            (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
          (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
            Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
           ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 + (5*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) + 
           ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
            Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2] + 
           ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) - 
           ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
            Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2] - 
           ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + 
           ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
            Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2] + 
           ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
            E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/((1 - E^(12*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
        E^m1*(((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                8])*Sech[(-4*m1 + (4*I)*Pi)/8])/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (5*I)*Pi))/Pi + I*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
              Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (4*I)*Pi)/
                8])*Sech[(4*m1 + (5*I)*Pi)/2])/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
              Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (4*I)*Pi)/
                8])*Sech[(4*m1 + (5*I)*Pi)/2])/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + I*Pi))/Pi + (5*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (8*m1 + (5*I)*Pi))*Sech[(8*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (4*I)*Pi))*Pi*Sech[(4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (8*m1 + (5*I)*Pi))*Sech[(8*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (6*I)*Pi)/8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (6*I)*Pi)/8])/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (5*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (6*I)*Pi)/8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - 
                 (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(-4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (7*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (7*I)*Pi))*
              Sech[(8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi) + 
              (1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
            Sech[(4*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-8*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (8*m1 + (7*I)*Pi))*Sech[(8*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                8])*Sech[(-4*m1 + (9*I)*Pi)/2])/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (11*I)*Pi)/2])/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[m1/2]*Sech[(4*m1 + I*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (4*I)*Pi)/8]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*
              Sech[(-4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
                (8*m1 + (5*I)*Pi))*Sech[(8*m1 + (5*I)*Pi)/2]*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 + (2*I)*Pi)/
                8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
              Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2]*
              Sech[(-4*m1 + (6*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (3*I)*Pi))*
              Sech[(8*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (8*I)*Pi)/8] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*
              Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
              I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/
                8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + 
                 (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + I*Pi))*Sech[(8*m1 + I*Pi)/2]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (6*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (8*I)*Pi)/8] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*
              Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]*
              Sech[(-4*m1 + (10*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (10*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 - (2*I)*Pi)/
                8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
              Sech[m1/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/8]*
              Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/8]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[m1]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
              Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2] - 
             (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (7*I)*Pi))*
              Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(8*m1 + I*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(8*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(8*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(8*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2] - 
             ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(8*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(8*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2] + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + 
             ((2*I)*Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(8*m1 + (7*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(-8*m1 + (13*I)*Pi)/2] - 
             ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (13*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
              Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(-8*m1 + (15*I)*Pi)/2] + 
             ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (15*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/((1 - E^(12*m2))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))) + 
        (((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*
            Sech[(4*m1 + (4*I)*Pi)/8])/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
              I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
              Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*
            Sech[(-4*m1 + (5*I)*Pi)/2])/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
              Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*
            Sech[(-4*m1 + (5*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
            Sech[(4*m1 + (6*I)*Pi)/8])/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (5*I)*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-8*m1 + (5*I)*Pi))*Sech[(-8*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/
                8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
               (4*m1 + (4*I)*Pi))*Pi*Sech[(-4*m1 + I*Pi)/2]*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-8*m1 + (5*I)*Pi))*Sech[(-8*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (3*I)*Pi)/2]*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
              Sech[(-8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
              (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            Sech[(-4*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
              Sech[(-8*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/
                8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(8*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (7*I)*Pi)/2])/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi))*
              Sech[(-8*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8])*
            Sech[(-4*m1 + (7*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[m1/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            Sech[(4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
            (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2])*Sech[(4*m1 + (7*I)*Pi)/2])/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*
            Sech[(4*m1 + (9*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
            Sech[(4*m1 + (11*I)*Pi)/2])/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/
                8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[m1/2]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + (7*I)*Pi))*Sech[(4*m1 + (4*I)*Pi)/8]*
              Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
              Sech[(4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
                (-8*m1 + (7*I)*Pi))*Sech[(-8*m1 + (7*I)*Pi)/2]*
              Sech[(-4*m1 + (11*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + (7*I)*Pi))*Sech[(4*m1 + (6*I)*Pi)/8]*
              Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
              Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/
                8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
              Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2]*
              Sech[(4*m1 + (6*I)*Pi)/8] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
                (-8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2]*
              Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] + 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Pi*((-2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/
                8] - (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + I*Pi))*
              Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
              Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
              Sech[(4*m1 + (6*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
              Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8] - 
             (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
                (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]*
              Sech[(4*m1 + (10*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
                Pi)*Sech[(8*m1 + (10*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
          ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
              (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-8*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-8*m1 + (3*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-8*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
              Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2] + 
             ((2*I)*Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-8*m1 + (7*I)*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
              Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2] - 
             ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (13*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
              Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2] + 
             ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (15*I)*Pi)/2])/
              E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
              Sech[(4*m1 + (11*I)*Pi)/2]*Sech[(8*m1 + (15*I)*Pi)/2]))/
           ((1 - E^(12*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))))/E^m1)/
       (2*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/12))/E^((I/8)*Pi)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M2_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/4*((-1)^(1/4)*((-1)^(1/4) + (-1)^(3/4)))


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M2_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^(((3*I)/4)*Pi)*(((-1/4*(-1)^(1/4) - (-1)^(3/4)/4)*E^(m1/2 + m2/2))/
   (4*(1 + E^m1)*(1 + E^m2)) - ((-1)^(1/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
    (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
      Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (6*I)*Pi)/8]))/
   (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-1)^(3/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
     E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
     E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
      Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (6*I)*Pi)/8]))/
   (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-1)^(3/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
    (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
     E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
     Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
   (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
    (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
     E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
     Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
   (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))))


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M2_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^(((3*I)/4)*Pi)*
 (-1/256*(E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8])*(E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
      E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
    ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
    (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
      Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (6*I)*Pi)/8])*(E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[m1/2] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
     E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
   (256*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
    (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(m1/2 + m2/2)*(-1/32*((-1)^(1/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((1/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
         E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)) - 
     ((-1)^(3/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
        E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
         Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (6*I)*Pi)/8]))/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)))))/
   (4*(1 + E^m1)*(1 + E^m2)) - 
  ((-1)^(1/8)*((E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/2 - 
  ((-1)^(3/8)*((E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
  ((-1/4*(-1)^(1/4) - (-1)^(3/4)/4)*
    (-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
        (1 - E^(4*m2))^2) - 
     (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (6*I)*Pi)/8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (7*I)*Pi)/2]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
           (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
               Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
             E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
             Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
             E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
             Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
             Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
             Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/2 - 
  ((-1)^(3/8)*((E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/2 + 
  ((-1)^(1/8)*((E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M2_N3.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-I)*E^(((3*I)/4)*Pi)*
 ((E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[m1/2] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
     E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2])*
    ((E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/
   (16*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[m1/2] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
     E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
        (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2])*
    ((E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/
   (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1/32*((-1)^(1/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)) - ((-1)^(3/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
        E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/8)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))))*
    (-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
        (1 - E^(4*m2))^2) - 
     (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
              Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*
                (-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - 
                 (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 - (6*I)*Pi)/8]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (5*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + 
                 (6*I)*Pi)/8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
              Sech[(4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
             ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
             (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
           ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (7*I)*Pi)/2]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
           (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
               Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
             E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
             Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
             E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
             Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
             Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
             Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/2 - 
  (E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
     E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
     E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
      Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (6*I)*Pi)/8])*
    ((E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/
   (16*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
     E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
     E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
     4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
      Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(4*m1 - (6*I)*Pi)/8])*
    ((E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/
   (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(m1/2 + m2/2)*
    (-1/256*(E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
        (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
        E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
       (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
        Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(4*m1 - (4*I)*Pi)/8] - 
        4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
      (256*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/8)*((E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
          Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
          Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
         (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/2 - 
     ((-1)^(3/8)*((E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
          Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
          Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
         (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 - 
     ((-1)^(3/8)*((E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*
             Pi))*(1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
          Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
        (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
             (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
         (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/2 + 
     ((-1)^(1/8)*((E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
          Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
             Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
          Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
         (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
          Sech[(-4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
          Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
          Sech[(-4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
            I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
          Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
          (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
         (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
        (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
             (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
          Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
         (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2))/
   (4*(1 + E^m1)*(1 + E^m2)) - 
  ((-1)^(1/8)*(-1/1024*(E^(m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
       ((1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^3)/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi) - ((I/2)*m2*(-8*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(128*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]^2)/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/
          Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (6*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
          Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi) - ((I/2)*m2*(-8*m1 + (3*I)*Pi))/Pi)*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
          Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(12*m1 + (6*I)*Pi)/8]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(12*m1 + (8*I)*Pi)/8]*
       Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
       Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2]*
       Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (10*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2]*
       Sech[(8*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(8*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
      (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]*
       Sech[(8*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)))))/2 - 
  ((-1)^(3/8)*(-1/1024*(E^(m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
       ((1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^3)/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi) - ((I/2)*m2*(-8*m1 + I*Pi))/Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(128*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]^2)/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/
          Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (6*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
          Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi) - ((I/2)*m2*(-8*m1 + (3*I)*Pi))/Pi)*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (3*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
          Pi + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(12*m1 + (6*I)*Pi)/8]*Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(12*m1 + (8*I)*Pi)/8]*
       Sech[(8*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
       Sech[(12*m1 - (6*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2]*
       Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (10*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2]*
       Sech[(8*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(8*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
      (16*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]*
       Sech[(8*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)))))/2 + 
  ((-1/4*(-1)^(1/4) - (-1)^(3/4)/4)*
    (((-1/512*I)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2))^3)/((E^(-1/2*m1) + E^(m1/2))^3*
       (1 - E^(4*m2))^3) - (((3*I)/32)*((-2*I)*E^(m2/2) + 
        (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2))*
       (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[
                (4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                 8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[
                (4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                 8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[
                (4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
             (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
              ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
              ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                 Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
              (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
            ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
                Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
              Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2)))/
      ((E^(-1/2*m1) + E^(m1/2))*(E^(-m1) - E^m1)*(1 - E^(4*m2))*Pi) + 
     (((-1/128*I)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (2*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
           Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-8*m1 - (6*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 - (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((14*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((12*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(4*m1 - (6*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 + (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
           Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 - (6*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
           Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
           Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
           Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (3*I)*Pi))*Sech[m1]*
           Sech[(4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (6*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
           Sech[(-4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 - (4*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*
             (4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (6*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((10*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (2*I)*Pi)/8] + 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[m1]*
           Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[m1]*
           Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
           Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 - (2*I)*Pi)/8] + 
          (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(-4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) - 
       ((I/128)*E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2 - 
          (2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/128)*E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/4 - ((I/2)*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8] - 
          (2*I)*E^((5*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((7*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8] - 
          (8*I)*E^((-1/4 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 - E^((8*I)*(-1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
           (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
           Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (5*I)*Pi)/2]*
           Sech[(4*m1 - (6*I)*Pi)/8] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 - (6*I)*Pi)/8] + 
          (8*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + (7*I)*Pi))*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
           (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
           Sech[(8*m1 - (4*I)*Pi)/8] + (8*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-8*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
           (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
           Sech[(8*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(4*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (9*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]*
           Sech[(-8*m1 + (11*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
             Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
           I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1]*
           Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + (3*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
           Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + (7*I)*Pi))*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2]*
           Sech[(-8*m1 + (9*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] + 
          (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]*
           Sech[(-4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 - (4*I)*Pi)/8] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-8*m1 - (6*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 - (6*I)*Pi)/8] + 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
           Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] + 
          (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi))*
           Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
           Sech[(-8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (8*I)*E^((-1/8 - (I*m2)/Pi)*
             (4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(4*m1 + (9*I)*Pi)/2] + 
          (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1]*
           Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (3*I)*Pi))*Sech[(-8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (5*I)*Pi))*Sech[(-8*m1 + (4*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2] + 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
           Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] - 
          (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2] + 
          (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
       ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
           (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(-8*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (3*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
           Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*
             (-4*m1 + (7*I)*Pi))*Sech[(-8*m1 + (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
           Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2] - 
          (8*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
           Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2*
         (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
       ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
           (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
         (((-2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(-8*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
           Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2] - 
          ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(8*m1 + (5*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) + 
          ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(-8*m1 + (7*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
           Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2] + 
          ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(8*m1 + (7*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) - 
          ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
           Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2] - 
          ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + 
          ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
           Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2] + 
          ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
           E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/((1 - E^(12*m2))*
         (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))^2) + 
       E^m1*(((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[m1/2]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
             Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + 
                I*Pi))*Sech[(4*m1 + I*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
               8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + 
                I*Pi))*Sech[(4*m1 + I*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
               8]))/((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
             Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (4*I)*Pi)/8])*Sech[(-4*m1 + (4*I)*Pi)/8])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (5*I)*Pi))/Pi + 
             I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
             Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (4*I)*Pi)/8])*Sech[(4*m1 + (5*I)*Pi)/2])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + I*Pi))*
             Sech[(8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (4*I)*Pi)/8])*Sech[(4*m1 + (5*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/
                Pi)*Pi)*Pi*Sech[(4*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (5*I)*Pi))*
             Sech[(8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
              (-4*m1 + (4*I)*Pi))*Pi*Sech[(4*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (5*I)*Pi))*
             Sech[(8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (6*I)*Pi)/8])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (5*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (7*I)*Pi))/Pi + 
             (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                8*m1 + (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-8*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (7*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
               8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
             Sech[(4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(-4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (7*I)*Pi)/2]*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
               8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*
             Sech[(4*m1 + (7*I)*Pi)/2]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (3*I)*Pi)/2]*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/
               8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(8*m1 + (7*I)*Pi))*
             Sech[(8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - (I*m2)/Pi)*(4*m1 + (3*I)*Pi) + 
             (1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
           Sech[(4*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                8*m1 + (7*I)*Pi))*Sech[(8*m1 + (7*I)*Pi)/2]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*
             Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (4*I)*Pi)/8])*Sech[(-4*m1 + (9*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(-4*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (11*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[m1/2]*
             Sech[(4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (3*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/8]*
             Sech[(4*m1 + (3*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
             Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (7*I)*Pi))*Sech[(-4*m1 + (6*I)*Pi)/8]*
             Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (9*I)*Pi)/2] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (5*I)*Pi))*
             Sech[(8*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2] + 
            (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*
             Sech[(-4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
             Sech[(-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (4*I)*Pi)/
               8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (6*I)*Pi)/8] + 
            (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*
             Sech[(-4*m1 + (7*I)*Pi)/2] - (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + 
                (3*I)*Pi))*Sech[(8*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/
               2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
             Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (8*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (6*I)*Pi)/8]*
             Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
             I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
             Sech[(-4*m1 + (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + I*Pi))*Sech[(8*m1 + I*Pi)/2]*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (6*I)*Pi)/
               8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] - 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (8*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (8*I)*Pi)/8]*
             Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (7*I)*Pi))*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (10*I)*Pi)/
               8] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(-8*m1 + (10*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + I*Pi))*Sech[(4*m1 + I*Pi)/2]*
             Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (3*I)*Pi))*Sech[m1/2]*Sech[(4*m1 + (3*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 - (2*I)*Pi)/8]*
             Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + 
                (5*I)*Pi))*Sech[(-4*m1 + (2*I)*Pi)/8]*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[m1]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(-8*m1 + (2*I)*Pi)/8]*
             Sech[(-4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(-8*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (11*I)*Pi)/2] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(8*m1 + (7*I)*Pi))*
             Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
           (((-2*I)*Sech[(8*m1 + I*Pi)/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(8*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(8*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(8*m1 + (3*I)*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(-8*m1 + (9*I)*Pi)/2] - 
            ((2*I)*Sech[(4*m1 + I*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + I*Pi))/Pi) - 
            ((2*I)*Sech[(8*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(8*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(-8*m1 + (11*I)*Pi)/2] + 
            ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + (3*I)*Pi))/Pi) + 
            ((2*I)*Sech[(8*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(8*m1 + (7*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(-4*m1 + (9*I)*Pi)/2]*Sech[(-8*m1 + (13*I)*Pi)/2] - 
            ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (13*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + (5*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
             Sech[(-4*m1 + (11*I)*Pi)/2]*Sech[(-8*m1 + (15*I)*Pi)/2] + 
            ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (15*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(4*m1 + (7*I)*Pi))/Pi)))/((1 - E^(12*m2))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))) + 
       (((I/128)*E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + 
                I*Pi))*Sech[(-4*m1 + I*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 + (2*I)*Pi)/8]*((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + 
                I*Pi))*Sech[(-4*m1 + I*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*Sech[(4*m1 + (4*I)*Pi)/8])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
             I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
             Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*Sech[(-4*m1 + (5*I)*Pi)/2])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + I*Pi))*
             Sech[(-8*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (4*I)*Pi)/8])*Sech[(-4*m1 + (5*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/128)*E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 + (4*I)*Pi)/8]*((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (6*I)*Pi)/8])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (2*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (4*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             I*(1/8 - (I*m2)/Pi)*Pi)*Pi*Sech[(4*m1 + (5*I)*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/128)*E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (6*I)*Pi)/8]*((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + 
             (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
             Sech[(-8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Pi*Sech[(-4*m1 + I*Pi)/2]*
           ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
             Sech[(-8*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[(-4*m1 + (3*I)*Pi)/2]*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
             Sech[(-8*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
             (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
           Sech[(-4*m1 + (3*I)*Pi)/2]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -8*m1 + (7*I)*Pi))*Sech[(-8*m1 + (7*I)*Pi)/2]))/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
             (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (7*I)*Pi)/2])/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -8*m1 + (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(8*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(8*m1 - (6*I)*Pi)/8])*Sech[(-4*m1 + (7*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/128)*E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*Sech[m1/2]*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (7*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/128)*E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 + (2*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/128)*E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           Sech[(4*m1 - (4*I)*Pi)/8]*((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[m1/2] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                 Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (7*I)*Pi)/2])*Sech[(4*m1 + (7*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (2*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (4*I)*Pi)/8])*Sech[(4*m1 + (9*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(
                -4*m1 + (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*Sech[(4*m1 + (11*I)*Pi)/2])/
          ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8] + 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*Sech[m1/2]*
             Sech[(-4*m1 + (3*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*(
                -4*m1 + (5*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
             Sech[(-4*m1 + (5*I)*Pi)/2] - (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2] + 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2] + 
            (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*
             Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
             Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2] + 
            (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
             Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(4*m2))*
           (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*Sech[m1/2]*
             Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + 
                (3*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/
               2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[m1]*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + 
                (7*I)*Pi))*Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/
               2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*Pi)*
             Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
             Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
             Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) - 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/8] + 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
             Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
             Sech[(4*m1 + (5*I)*Pi)/2] - (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + 
                (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2]*
             Sech[(4*m1 + (6*I)*Pi)/8] - (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + 
                (3*I)*Pi))*Sech[(-8*m1 + (3*I)*Pi)/2]*
             Sech[(-4*m1 + (7*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] + 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
             Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
             Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/32)*E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi))*
             Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (4*I)*Pi)/8] - 
            (8*I)*E^((-1/8 - (I*m2)/Pi)*(-8*m1 + I*Pi))*
             Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2] - 
            (2*I)*E^(I*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
             Sech[(4*m1 + (5*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + 
                (3*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
             Sech[(4*m1 + (6*I)*Pi)/8] + (2*I)*E^((3*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2] - 
            (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
             Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8] - 
            (2*I)*E^((5*I)*(-1/8 - (I*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
             Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^((-1/8 - (I*m2)/Pi)*(-4*m1 + 
                (7*I)*Pi))*Sech[(-4*m1 + (7*I)*Pi)/2]*
             Sech[(4*m1 + (10*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - (I*m2)/Pi)*
               Pi)*Sech[(8*m1 + (10*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]))/
          ((1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(-1/8 - (I*m2)/Pi)*Pi))) + 
         ((I/8)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
           (((-2*I)*Sech[(-8*m1 + I*Pi)/2]*Sech[(-4*m1 + (5*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-8*m1 + I*Pi))/Pi) + 
            ((2*I)*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-8*m1 + (3*I)*Pi))/Pi) - 
            ((2*I)*Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-8*m1 + (5*I)*Pi))/Pi) - 
            ((2*I)*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + I*Pi))/Pi) - (2*I)*E^((3*m2)/2)*
             Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2] + 
            ((2*I)*Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-8*m1 + (7*I)*Pi))/Pi) + 
            ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + (3*I)*Pi))/Pi) + (2*I)*E^((9*m2)/2)*
             Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2] - 
            ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (13*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^((15*m2)/2)*
             Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2] + 
            ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (15*I)*Pi)/2])/
             E^((((3*I)/2)*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^((21*m2)/2)*
             Sech[(4*m1 + (11*I)*Pi)/2]*Sech[(8*m1 + (15*I)*Pi)/2]))/
          ((1 - E^(12*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))))/E^m1)/
      (2*(E^((-3*m1)/2) + E^((3*m1)/2))*Pi)))/6 - 
  ((-1)^(3/8)*((E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi) - ((I/2)*m2*(-8*m1 + I*Pi))/Pi)*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/
          Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
          Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi) - ((I/2)*m2*(-8*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(128*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (1/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]^2)/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
          Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2]*
       Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(1/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (10*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(12*m1 + (8*I)*Pi)/8]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (10*I)*Pi)/8]*
       Sech[(8*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2]*
       Sech[(8*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]*
       Sech[(8*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (1/8 - (((3*I)/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(8*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
      (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (((3*I)/2)*m2)/Pi)*Pi)))))/2 + 
  ((-1)^(1/8)*((E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^3)/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (2*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]^2)/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1/2]*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (3*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(6*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (512*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (4*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 + (4*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (5*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-I)*m2*(-8*m1 + I*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-8*m1 + I*Pi)/2]*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi) - ((I/2)*m2*(-8*m1 + I*Pi))/Pi)*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(-8*m1 + I*Pi)/2]*Sech[(12*m1 + (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (5*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2*
       Sech[(4*m1 - (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 - (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(6*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(7*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]^2*
       Sech[(4*m1 + (6*I)*Pi)/8])/(1024*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         I*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(4*m2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (6*I)*Pi)/8])/
      (1024*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 + (6*I)*Pi)/8])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/
          Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(-8*m1 + (7*I)*Pi))/Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/
          Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-I)*m2*(-8*m1 + (3*I)*Pi))/Pi - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(3*m1)/2]*
       Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi) - ((I/2)*m2*(-8*m1 + (3*I)*Pi))/Pi)*
       Sech[(3*m1)/2]*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(3*m1)/2]*Sech[(-8*m1 + (3*I)*Pi)/2]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/(128*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[m1/2]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi))*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]^2*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(4*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + 
         (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*Sech[(-4*m1 + (3*I)*Pi)/2]*
       Sech[(12*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (5*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(12*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(2*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(256*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(-4*m1 + I*Pi))/Pi - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))^2*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(3*m1)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (64*(1 - E^(4*m2))^2*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3/8 - (I*m2)/Pi)*(-4*m1 + (7*I)*Pi) - ((I/2)*m2*(4*m1 + (4*I)*Pi))/
          Pi)*Sech[(3*m1)/2]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]^2)/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (5*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (8*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/8]*
       Sech[(-8*m1 + (5*I)*Pi)/2]*Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (5*I)*Pi))*
       Sech[(12*m1 - (2*I)*Pi)/8]*Sech[(-8*m1 + (5*I)*Pi)/2]*
       Sech[(-4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - ((I/2)*m2*(-4*m1 + I*Pi))/
          Pi + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(64*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(5*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (9*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + I*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2]*
       Sech[(8*m1 + (9*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-4*m1 + (7*I)*Pi))/Pi + 
         I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (10*I)*Pi)/8])/
      (256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(4*m1 + (4*I)*Pi))/Pi - (I*m2*(-8*m1 + (7*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/8]*
       Sech[(-8*m1 + (7*I)*Pi)/2]*Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-8*m1 + (7*I)*Pi))*
       Sech[(12*m1 - (4*I)*Pi)/8]*Sech[(-8*m1 + (7*I)*Pi)/2]*
       Sech[(-4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^2*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*(4*m1 + (4*I)*Pi))*Sech[m1]*
       Sech[(-4*m1 + (3*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (256*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) - 
         ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (7*I)*(3/8 - (I*m2)/Pi)*Pi)*
       Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (8*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(7*m2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(8*m1 + (10*I)*Pi)/8]*
       Sech[(4*m1 + (11*I)*Pi)/2])/(256*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(12*m1 + (8*I)*Pi)/8]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(3*m2 - (((3*I)/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (10*I)*Pi)/8]*
       Sech[(8*m1 + (11*I)*Pi)/2])/(64*(1 - E^(4*m2))*(1 - E^(8*m2))*
       (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (5*I)*Pi))*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2]*
       Sech[(4*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2]*
       Sech[(8*m1 + (13*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
       Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2]*
       Sech[(4*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) + 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (7*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2]*
       Sech[(8*m1 + (15*I)*Pi)/2])/
      (64*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi))) - 
     (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3/8 - (((3*I)/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (3*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]*
       Sech[(8*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
      (16*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(3/8 - (((3*I)/2)*m2)/Pi)*Pi)))))/2)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M3_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/2*(-1)^(3/4)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M3_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(1/4)*(-1/8*((-1)^(7/8)*E^(m1/2 + m2/2))/((1 + E^m1)*(1 + E^m2)) - 
   (((-1)^(1/4) + (-1)^(3/4))*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8]))/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   ((I/32)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
      Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
    (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)) - 
   ((-1)^(5/8)*(-1/32*((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
          E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2 - 
   (((-1)^(1/4) + (-1)^(3/4))*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
     (-(E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
      E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
      E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
      Sech[(4*m1 + (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
    (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   ((-1)^(1/8)*(-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2 + 
   ((-1)^(3/8)*(-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
          E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2))/E^(((3*I)/8)*Pi)


==> anc/mathematica_files/k4_analytic/k4_exactvalues/230715_Z_k4_M3_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(1/4)*(-1/16*(E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
      (-1/32*((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
           E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
           E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
           4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
            Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(4*m1 - (6*I)*Pi)/8]))/(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
            Pi)) + ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((5/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
          E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
        (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
        (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
        (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))))*
      (-(E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
       E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
       E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
       Sech[(4*m1 + (4*I)*Pi)/8] - 
       4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
          (4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
     (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)) - 
   (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
      E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
       Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (6*I)*Pi)/8])*
     (-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/
    (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2] - E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
      E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
      4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
         (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2])*
     (-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
             (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
          E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
        (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/
    (16*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*((((-1)^(1/4) + (-1)^(3/4))*
        E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
          Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (6*I)*Pi)/8]))/
       (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/32)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(5/8)*(-1/32*((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
            (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
         ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
            E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
            4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (6*I)*Pi)/8]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (7*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((5/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (7*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2 + 
      (((-1)^(1/4) + (-1)^(3/4))*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (64*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/8)*(-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
            (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
             Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                 (4*m1 + (4*I)*Pi) + (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (7*I)*Pi)/2]))/(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)) + ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((5/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (7*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(7/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            Sech[(4*m1 + (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (9*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(1/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            Sech[(4*m1 + (4*I)*Pi)/8] - 4*E^((5/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (9*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2 - 
      ((-1)^(3/8)*(-1/32*((-1)^(1/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
            (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
             E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]))/
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)) + 
         ((-1)^(7/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
            E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
            E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
            4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
             Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 - (6*I)*Pi)/8]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(5/8)*E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            Sech[(4*m1 + (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (9*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(3/8)*E^(I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
            E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
            Sech[(4*m1 + (4*I)*Pi)/8] - 4*E^((5/8 - ((I/2)*m2)/Pi)*
                (4*m1 + (4*I)*Pi) + (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(4*m1 + (9*I)*Pi)/2]))/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)))))/2))/
    (4*(1 + E^m1)*(1 + E^m2)) - (((-1)^(1/4) + (-1)^(3/4))*
     ((E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
        Sech[(-4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
        Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
       (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/4 - 
   ((-1)^(7/8)*(-1/64*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(4*m2))^2) - 
      (-(E^(m1/2)*(((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + I*Pi))*Sech[
                (4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 + (2*I)*Pi)/8] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (4*I)*Pi)/
                 8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (2*I)*Pi)/8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                 (4*m1 + (3*I)*Pi))*Sech[(4*m1 + (3*I)*Pi)/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 - (4*I)*Pi)/8] - (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-4*m1 - (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (5*I)*Pi))*Sech[
                (4*m1 + (5*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (6*I)*Pi)/8]))/
            ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(-4*m1 - (2*I)*Pi)/
                 8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-4*m1 + (4*I)*Pi)/8] - (8*I)*E^
                ((-1/8 - ((I/2)*m2)/Pi)*(4*m1 + (7*I)*Pi))*Sech[
                (4*m1 + (7*I)*Pi)/2]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (4*I)*Pi))*Pi*
             (((-2*I)*Sech[(4*m1 + I*Pi)/2])/E^((I*m2*(4*m1 + I*Pi))/Pi) + 
              ((2*I)*Sech[(4*m1 + (3*I)*Pi)/2])/E^((I*m2*(4*m1 + (3*I)*Pi))/
                 Pi) - (2*I)*E^m2*Sech[(-4*m1 + (5*I)*Pi)/2] - 
              ((2*I)*Sech[(4*m1 + (5*I)*Pi)/2])/E^((I*m2*(4*m1 + (5*I)*Pi))/
                 Pi) + (2*I)*E^(3*m2)*Sech[(-4*m1 + (7*I)*Pi)/2] + 
              ((2*I)*Sech[(4*m1 + (7*I)*Pi)/2])/E^((I*m2*(4*m1 + (7*I)*Pi))/
                 Pi) - (2*I)*E^(5*m2)*Sech[(-4*m1 + (9*I)*Pi)/2] + 
              (2*I)*E^(7*m2)*Sech[(-4*m1 + (11*I)*Pi)/2]))/
            ((1 - E^(8*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((I/16)*E^((5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + I*Pi))*
              Sech[(-4*m1 + I*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] + (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (3*I)*Pi))*
              Sech[(-4*m1 + (3*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/8 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/16)*E^(I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (4*I)*Pi)/8] - (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*
                (-4*m1 + (5*I)*Pi))*Sech[(-4*m1 + (5*I)*Pi)/2] + 
             (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (6*I)*Pi)/
                8]))/((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/16)*E^((3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/
                8] - (2*I)*E^((5*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(4*m1 + (2*I)*Pi)/8] + (2*I)*E^((7*I)*(-1/8 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8] - 
             (8*I)*E^((-1/8 - ((I/2)*m2)/Pi)*(-4*m1 + (7*I)*Pi))*
              Sech[(-4*m1 + (7*I)*Pi)/2]))/
           ((1 + E^((8*I)*(-1/8 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/4)*E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*Pi*
            (((-2*I)*Sech[(-4*m1 + I*Pi)/2])/E^((I*m2*(-4*m1 + I*Pi))/Pi) + 
             ((2*I)*Sech[(-4*m1 + (3*I)*Pi)/2])/E^((I*m2*(-4*m1 + (3*I)*Pi))/
                Pi) - ((2*I)*Sech[(-4*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(4*m1 + (5*I)*Pi)/2] + ((2*I)*Sech[(-4*m1 + (7*I)*Pi)/2])/
              E^((I*m2*(-4*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(4*m1 + (7*I)*Pi)/2] - (2*I)*E^(5*m2)*
              Sech[(4*m1 + (9*I)*Pi)/2] + (2*I)*E^(7*m2)*
              Sech[(4*m1 + (11*I)*Pi)/2]))/((1 - E^(8*m2))*
            (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/4 - 
   (I/2)*((E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]^
        2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
       Sech[(8*m1 + (2*I)*Pi)/8])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
          (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
       Sech[(-4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
       Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
       Sech[(-4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
         (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
       Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
       (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
      (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (9*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
          Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
      (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
     (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
          (4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*Pi)*
       Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
      (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))) - 
   ((-1)^(5/8)*(-1/256*(E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + 
           I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
           Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (6*I)*Pi)/8])*(E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
          E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
        ((1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
        (E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2]))/
       (256*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(7/8)*((E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(1/8)*((E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2 - 
      ((-1)^(5/8)*((E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(3/8)*((E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (3*I)*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2))/2 - 
   (((-1)^(1/4) + (-1)^(3/4))*((E^((5*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^2)/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(-4*m1 + (3*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
       (128*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
        Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/8])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (1/8 - ((I/2)*m2)/Pi)*
           (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
        Sech[(8*m1 + (4*I)*Pi)/8])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
        Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
        Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(1/8 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 - E^(4*m2))*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
        Sech[(-4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (7*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(4*m1 + (9*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (7*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (5*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          (3*I)*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
          I*(1/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
        Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
        (1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (7*I)*(1/8 - (I*m2)/Pi)*
           Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (11*I)*Pi)/2])/
       (32*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi))) + 
      (E^((1/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (1/8 - (I*m2)/Pi)*
           (4*m1 + (4*I)*Pi) + (5*I)*(1/8 - (I*m2)/Pi)*Pi)*
        Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2])/
       (8*(1 + E^((8*I)*(1/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(1/8 - (I*m2)/Pi)*Pi)))))/4 - 
   ((-1)^(1/8)*(-1/256*(E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + 
           I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] - Sech[(4*m1 + (2*I)*Pi)/8] + 
          E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2])*
         (-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
          E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
          Sech[(4*m1 + (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
        ((1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
         Sech[(4*m1 + (2*I)*Pi)/8] + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 
         4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (7*I)*Pi)/2])*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (256*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/8)*((E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (3*I)*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(7/8)*((E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (2*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (2*I)*Pi)/8])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (4*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (3*I)*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (7*I)*Pi)/2]*Sech[(8*m1 + (11*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(7/8)*((E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^
            2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (4*I)*Pi)/8])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 - 
      ((-1)^(1/8)*((E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^
            2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (4*I)*Pi)/8])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (5*I)*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2))/2 + 
   ((-1)^(3/8)*(-1/256*(E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + 
           I*(5/8 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] - 
          E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8] - 
          4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi))*
           Sech[(4*m1 + (5*I)*Pi)/2] + E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (6*I)*Pi)/8])*(-(E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]) + E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8] - Sech[(4*m1 + (4*I)*Pi)/8] - 
          4*E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
        ((1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(I*(3/8 - ((I/2)*m2)/Pi)*Pi + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (2*I)*Pi)/8] - E^((4*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(4*m1 - (4*I)*Pi)/8] - 4*E^((3/8 - ((I/2)*m2)/Pi)*
            (4*m1 + (4*I)*Pi))*Sech[(4*m1 + (5*I)*Pi)/2] + 
         E^((6*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8])*
        (-(E^((4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8] + 
         E^((2*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8] - 
         Sech[(4*m1 + (4*I)*Pi)/8] - 
         4*E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
            (4*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (9*I)*Pi)/2]))/
       (256*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/8)*((E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(7/8)*((E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[m1]*Sech[(-4*m1 + I*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + (7*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 - (4*I)*Pi)/8]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[(8*m1 - (4*I)*Pi)/8]*
           Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 - (6*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (6*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (6*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (5*I)*Pi)/2]*Sech[(8*m1 + (9*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (6*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2 - 
      ((-1)^(5/8)*((E^((5*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^
            2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (3/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (4*I)*Pi)/8])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(3/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(3/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(3/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(3/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(3/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (3/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (5*I)*(3/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(3/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(3/8 - (I*m2)/Pi)*Pi)))))/2 + 
      ((-1)^(3/8)*((E^((5*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 - (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (2*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (2*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]^
            2)/(128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-4*m1 + (3*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + (3*I)*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(-4*m1 + (3*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 + (2*I)*Pi)/8]*Sech[(4*m1 - (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(4*m1 - (2*I)*Pi)/8]*Sech[(4*m1 + (4*I)*Pi)/8])/
          (128*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (4*I)*Pi)/8]*
           Sech[(4*m1 + (4*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + I*Pi))/Pi + (5*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(-4*m1 + I*Pi)/2]*Sech[(8*m1 + (4*I)*Pi)/8])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - (I*m2)/Pi)*(-4*m1 + I*Pi) + (5/8 - ((I/2)*m2)/Pi)*
              (4*m1 + (4*I)*Pi))*Sech[(-4*m1 + I*Pi)/2]*
           Sech[(8*m1 + (4*I)*Pi)/8])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-4*m1 + (5*I)*Pi))/Pi + I*(5/8 - ((I/2)*m2)/Pi)*
              Pi)*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (5*I)*Pi))*Sech[m1]*Sech[(-4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + I*(5/8 - (I*m2)/Pi)*
              Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*Sech[(4*m1 + (5*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 - (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (6*I)*Pi)/8])/(128*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-4*m1 + (7*I)*Pi))/Pi + (3*I)*(5/8 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(8*m1 - (2*I)*Pi)/8]*Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 - E^(4*m2))*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (-4*m1 + (7*I)*Pi))*Sech[(8*m1 - (2*I)*Pi)/8]*
           Sech[(-4*m1 + (7*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (3*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (7*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (5*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*
              Pi))*(1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (7*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (2*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (5*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (4*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             (3*I)*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (6*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(4*m1 + (4*I)*Pi))/Pi + 
             I*(5/8 - ((I/2)*m2)/Pi)*Pi)*Sech[(8*m1 + (8*I)*Pi)/8]*
           Sech[(4*m1 + (9*I)*Pi)/2])/(32*(1 - E^(4*m2))*
           (1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + 
             (7*I)*(5/8 - (I*m2)/Pi)*Pi)*Sech[(4*m1 - (2*I)*Pi)/8]*
           Sech[(4*m1 + (11*I)*Pi)/2])/
          (32*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi))) + 
         (E^((5/8 - ((I/2)*m2)/Pi)*(4*m1 + (4*I)*Pi) + (5/8 - (I*m2)/Pi)*
              (4*m1 + (4*I)*Pi) + (5*I)*(5/8 - (I*m2)/Pi)*Pi)*
           Sech[(4*m1 + (9*I)*Pi)/2]*Sech[(8*m1 + (13*I)*Pi)/2])/
          (8*(1 + E^((8*I)*(5/8 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((8*I)*(5/8 - (I*m2)/Pi)*Pi)))))/2))/2))/E^(((3*I)/8)*Pi)


==> anc/mathematica_files/k4_analytic/recursion_analytic_k4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     29734,        768]
NotebookOptionsPosition[     28808,        744]
NotebookOutlinePosition[     29244,        761]
CellTagsIndexPosition[     29201,        758]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->
  "(Local2) In[14]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->
  "(Local2) In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F9IU3EYxvGTaJk4oVCs7SRHDLPaTBNmuCX8LHNmuCZRMSaEtExNW21B
W9tYybIyxYhswSwrMynTCFJv3FACF3ix1WlgW1ZO6Q+dEE1NsdHvfS8ePvBc
ftOrzlboYxiGkdGBon8TlxaTBWLJUlhBT7eyCTRzGnS/2jELtnxpRs9ovbFL
1GjBJFpQ3qJ6mCIQZdn5MvD7+EY7qPayaCSwre+pWCC3j1Sirgex4z3U1kOv
UHsjCYBh+UF07ZpnP0A/G0A3vN+pT5UIRCH2oBetvGgTtUi7gP5pZXdtpipT
8tB4yVQz+O7JAurPzPgE/nXJ0ZDf4pdQr+51omFDYq1zi0CufShEp9xzRnDE
JzKBtbqEoJtazXSipf3fpkFfZN0MmO24PA92hkPo7HC8tAN+H4d2yY22QSpj
M9vBweLTLlD61oFyr2/lD1E9vY/3gHOGpBIwqPipQuvba8CGuPsol9BoA1f5
z6iuOroMjtqyV8ATrDdvhCpbDqEVvOoUeCdJh560tDvB+rbn6EftvrvX0wSy
vijDBboT+R7w+I0o+jInebuXE8jve13oYfOFA+DNlStot6b4Te5Wgfx6VDkG
Lr2I0++mln9NRYPnPNI+6tEdYhnIz+TUgKMxx9BF91h6P3W+I4BOVsmZunza
K6sEFTdFMg3UNHYVbTMSo4laN1SKqgt7raBJM4D+B1mhWio=
  "],
 CellLabel->
  "(Local2) In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK1", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"k", "*", "n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"zZp", "[", 
         RowBox[{"mM", ",", "0"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Pi]", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mM", "3"], 
                RowBox[{"3", "*", "k"}]], "+", 
               FractionBox[
                SuperscriptBox["mM", "2"], "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["1", 
                   RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}], 
            "]"}], "*", 
           SuperscriptBox["I", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mM", "2"], "2"], "-", "mM"}]], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Pi]", "*", "I", "*", "mM", "*", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mM", "2"], "-", "1"}], ")"}]}], 
              RowBox[{"6", "*", "k"}]]}], "]"}], "*", 
           SuperscriptBox["k", 
            RowBox[{"-", 
             FractionBox["mM", "2"]}]], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Pi]", "*", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "s"}], ")"}]}], "k"], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "1", ",", "mM"}], "}"}]}], "]"}]}], "//", 
          "FullSimplify"}], ")"}]}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"mM", ",", "1", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", 
          RowBox[{"0", ",", "nN"}], "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{"k", "*", "n"}]], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{
               RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{"1", ",", 
               RowBox[{"nN", "-", "1", "-", "n"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
              
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"aa", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "+", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aa", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"hH", "[", 
              RowBox[{"mM", ",", "nN"}], "]"}]}], "*", 
            RowBox[{"zZp", "[", 
             RowBox[{"mM", ",", "0"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"cc", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "-", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bb", "[", "1", "]"}], ",", 
              RowBox[{"cc", "[", "1", "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"PadRight", "[", 
            RowBox[{
             RowBox[{"PadLeft", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"aa", "[", "mM", "]"}], ",", 
                 RowBox[{"bb", "[", "mM", "]"}], ",", 
                 RowBox[{"cc", "[", "mM", "]"}]}], "}"}], ",", 
               RowBox[{"mM", "+", "1"}]}], "]"}], ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mM", ",", "2", ",", 
             RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"k", "-", "1"}], "]"}], ",", 
              RowBox[{"bb", "[", 
               RowBox[{"k", "-", "1"}], "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "*", 
           RowBox[{"zZ0", "[", 
            RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"iI", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "+", "1"}], ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "-", "1"}], ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["rR", 
            RowBox[{
             RowBox[{"-", "k"}], "*", "n"}]], "*", 
           RowBox[{"zZ0", "[", "n", "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nN"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", "mM", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mM", ",", "1", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matinv", "=", 
       RowBox[{"Inverse", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zZpNvec", "=", 
       RowBox[{"matinv", ".", "dvec"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ftemp", "=", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zZpNvec", "[", 
               RowBox[{"[", "mM", "]"}], "]"}], "*", 
              SuperscriptBox["rR", 
               RowBox[{"kK1", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a", "-", "1", "-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], "]"}], "=", 
               RowBox[{"TimeConstrained", "[", 
                RowBox[{
                 RowBox[{"FullSimplify", "[", 
                  RowBox[{"ftemp", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
                 RowBox[{"ftemp", "[", 
                  RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
             ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], "+", 
               RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"PutAppend", "[", 
               RowBox[{
                RowBox[{"f", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                  RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
                  RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                  ",", 
                  RowBox[{"ToString", "[", "nN", "]"}], ",", 
                  "\"\<_fSimplified_a\>\"", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                  "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"mM", ",", "nN"}], "]"}], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"f", "[", "a", "]"}], "*", 
              SuperscriptBox["rR", "a"]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
               RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}, {3.9213725479581842`*^9, 
   3.921372604800551*^9}, 3.921372797500881*^9, {3.9213728434189034`*^9, 
   3.921372978330101*^9}, {3.9213730874884577`*^9, 3.921373109140752*^9}, {
   3.9213732289232693`*^9, 3.921373249543482*^9}, {3.921373328933181*^9, 
   3.921373331587687*^9}, {3.921373519426632*^9, 3.9213735199116163`*^9}, {
   3.921373554131199*^9, 3.92137358157218*^9}, {3.921378931466496*^9, 
   3.9213789380576143`*^9}, {3.921378969851542*^9, 3.921379111395505*^9}, {
   3.921379197031418*^9, 3.921379336758189*^9}, {3.921379371513361*^9, 
   3.9213795831387377`*^9}, 3.9213803942827387`*^9, 3.9213804453965387`*^9, {
   3.921388388477775*^9, 3.921388392072205*^9}},
 CellLabel->
  "(Local2) In[5]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:35:26\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 18:35:26"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213884591788273`*^9, 3.921388526616105*^9},
 CellLabel->
  "During evaluation of (Local2) \
In[5]:=",ExpressionUUID->"6f94f28d-5db2-45dd-b05f-316aa8abab69"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:36:35\"\>"}],
  SequenceForm["N=", 2, "    ", "Sat 6 Apr 2024 18:36:35"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213884591788273`*^9, 3.921388596260923*^9},
 CellLabel->
  "During evaluation of (Local2) \
In[5]:=",ExpressionUUID->"62d7565f-0013-4e0f-ba00-7dc37d366f37"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 229, 5, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[790, 27, 279, 6, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1072, 35, 1289, 29, 136, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2386, 68, 24746, 636, 1701, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[CellGroupData[{
Cell[27157, 708, 810, 15, 24, "Print",ExpressionUUID->"6f94f28d-5db2-45dd-b05f-316aa8abab69"],
Cell[27970, 725, 810, 15, 24, "Print",ExpressionUUID->"62d7565f-0013-4e0f-ba00-7dc37d366f37"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/16


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_a0.m <==
-1/128*(Csch[m1]^2*Csch[m2]^2*(-1 + Sech[m1] + Sech[m2]))


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_a3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_a4.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2])/64


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZkM_k4_M0_N2_fSimplified_am4.m <==
(Csch[m1]*Csch[2*m1]*Csch[m2]*Csch[2*m2])/64


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N1_fSimplified_a0.m <==
-1/32*((-1)^(1/8)*Csch[m1]*Csch[m2]*(-1 + Sech[m1] + Sech[m2] - 
   I*Tanh[m1]*Tanh[m2]))


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N1_fSimplified_am4.m <==
((-1)^(1/8)*Csch[2*m1]*Csch[2*m2])/8


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_a0.m <==
((-1)^(1/8)*(Cosh[m1] + Cosh[3*m1])*(Cosh[m2] + Cosh[3*m2])*Csch[4*m1]*
  Csch[4*m2]*Sech[m1]^2*Sech[m2]^2*(-I + Coth[m2]*Csch[m1] - 
   Coth[m1]*Tanh[m2/2]))/128


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_a3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_a4.m <==
-1/32*((-1)^(1/8)*Csch[4*m1]*(I + Coth[m1]*Coth[2*m2] + 
   Coth[2*m1]*Csch[2*m2])*Csch[4*m2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am10.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am11.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am12.m <==
-1/32*((-1)^(1/8)*Csch[2*m1]*Csch[4*m1]*Csch[2*m2]*Csch[4*m2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am4.m <==
-1/4096*((-1)^(1/8)*Csch[m1]^2*Csch[m2]^2*Sech[m1]^2*Sech[2*m1]*Sech[m2]^2*
  Sech[2*m2]*(-2*(Cosh[m1] + Cosh[3*m1]) - 4*(-2 + Cosh[m1])*Cosh[2*m1]*
    Cosh[2*m2] + 8*(1 + Cosh[m1] + Cosh[2*m1])*Cosh[m2]*Sinh[m1/2]^2 + 
   8*(1 + Cosh[m1] + Cosh[2*m1])*Cosh[3*m2]*Sinh[m1/2]^2 + 
   (2*I)*Sinh[2*m1]*Sinh[m2] + (2*I)*(Sinh[m1] - Sinh[3*m1])*Sinh[2*m2] - 
   (2*I)*Sinh[2*m1]*Sinh[3*m2]))


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am6.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am7.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am8.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M1_N2_fSimplified_am9.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N1_fSimplified_a0.m <==
(Csch[m1/2]*Csch[m2/2]*Sech[m1]*Sech[m2]*(I + Tanh[m1/2]*Tanh[m2/2]))/
 (64*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N1_fSimplified_am4.m <==
(Csch[m1/2]*Csch[m2/2]*Sech[m1]*Sech[m2]*(-I + Tanh[m1/2]*Tanh[m2/2]))/
 (64*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_a0.m <==
(Csch[2*m1]^2*Csch[2*m2]^2)/(32*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_a3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_a4.m <==
(Csch[4*m1]*Csch[4*m2]*(Csch[m1]*Csch[m2] + I*Sech[m1]*Sech[m2]))/(64*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am10.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am11.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am12.m <==
(Csch[4*m1]*Csch[4*m2]*(Csch[m1]*Csch[m2] - I*Sech[m1]*Sech[m2]))/(64*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am4.m <==
(Csch[m2]^2*(Csch[m1]*Sech[m2]*(Csch[m1]*Sech[m1] - 
     2*Coth[m1]*Sech[2*m1]*Sech[m2]) - 8*Cosh[m2]*Csch[2*m1]^2*Sech[2*m2]))/
 (512*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am6.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am7.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am8.m <==
(Csch[2*m1]^2*Csch[2*m2]^2)/(32*Sqrt[2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M2_N2_fSimplified_am9.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N1_fSimplified_a0.m <==
-1/8*((-1)^(7/8)*Csch[2*m1]*Csch[2*m2])


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N1_fSimplified_am4.m <==
((-1)^(7/8)*Csch[m1/2]*Csch[m2/2]*Sech[m1/2]*Sech[m2/2]*
  (-1 + Sech[m1] + Sech[m2] + I*Tanh[m1]*Tanh[m2]))/128


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_a0.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_a1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_a2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_a3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_a4.m <==
((-1)^(7/8)*Csch[2*m1]*Csch[4*m1]*Csch[2*m2]*Csch[4*m2])/32


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am1.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am10.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am11.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am12.m <==
((-1/32 + I/32)*(-1)^(1/8)*Csch[4*m1]*(-I + Coth[m1]*Coth[2*m2] + 
   Coth[2*m1]*Csch[2*m2])*Csch[4*m2])/Sqrt[2]


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am2.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am3.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am4.m <==
((1/4096 + I/4096)*(-1)^(5/8)*Csch[m1]^2*Csch[m2]^2*Sech[m1]^2*Sech[2*m1]*
  Sech[m2]^2*Sech[2*m2]*(-2*(Cosh[m1] + Cosh[3*m1]) - 
   4*(-2 + Cosh[m1])*Cosh[2*m1]*Cosh[2*m2] + 8*(1 + Cosh[m1] + Cosh[2*m1])*
    Cosh[m2]*Sinh[m1/2]^2 + 8*(1 + Cosh[m1] + Cosh[2*m1])*Cosh[3*m2]*
    Sinh[m1/2]^2 - (2*I)*Sinh[2*m1]*Sinh[m2] + (2*I)*(-Sinh[m1] + Sinh[3*m1])*
    Sinh[2*m2] + (2*I)*Sinh[2*m1]*Sinh[3*m2]))/Sqrt[2]


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am5.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am6.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am7.m <==
0


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am8.m <==
-1/512*((-1)^(7/8)*Csch[m1]*Csch[m2]*Sech[m1]*Sech[m2]*
  (I*Sech[m1]*Sech[m2] + Csch[m1]*Csch[m2]*(-1 + Sech[m1] + Sech[m2])))


==> anc/mathematica_files/k4_analytic/sample_results/ZprimekM_k4_M3_N2_fSimplified_am9.m <==
0


==> anc/mathematica_files/k5_analytic/comparison_with_201207211v2_k5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42418,        814]
NotebookOptionsPosition[     40215,        775]
NotebookOutlinePosition[     40650,        792]
CellTagsIndexPosition[     40607,        789]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.921373653290422*^9, 3.921373659843775*^9}, {
  3.921379793111834*^9, 3.9213797933053827`*^9}, {3.921380064816312*^9, 
  3.921380066200364*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.921379808042251*^9, 
  3.921379808188315*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "5"}], ";"}]], "Input",
 CellChangeTimes->{{3.9213797207373962`*^9, 3.921379721218865*^9}, {
  3.921380271463255*^9, 3.921380271785537*^9}, {3.921388737735273*^9, 
  3.921388738082427*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9213828467636766`*^9, 3.921382851026888*^9}, {
  3.9213840288196907`*^9, 3.921384033910145*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373888170843*^9, 3.921373889722134*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", 
          "\"\<_exactvalues/230715_Z_k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k\>\"", ",", 
               RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "1"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.9213737175023403`*^9}, {3.921379660326858*^9, 
   3.921379693616268*^9}, {3.921379748655628*^9, 3.921379752322425*^9}, {
   3.9213797880689373`*^9, 3.921379788343829*^9}, {3.921379827518139*^9, 
   3.9213798280950317`*^9}, {3.92137995991004*^9, 3.921379960444335*^9}, {
   3.921380358114607*^9, 3.921380358433679*^9}, {3.921381681252233*^9, 
   3.921381700336759*^9}, {3.921382868013351*^9, 3.9213828717294607`*^9}, 
   3.921383260933893*^9, 3.921383999788741*^9, {3.9213843077509193`*^9, 
   3.921384308322283*^9}, {3.921388272280302*^9, 3.921388272511853*^9}, {
   3.921388638448987*^9, 3.92138863871982*^9}, {3.921388739463521*^9, 
   3.9213887397499647`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}], \\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"5\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"7\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"9\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"], \
\\\"]\\\"}]}], RowBox[{RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"5\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}]]}], \
\\\")\\\"}]}]]}]\\).\"", 2, 9, 1, 21546247095202643585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213886478116302`*^9, 3.921388978356749*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b0234a57-541c-4ba0-b5f8-7bfabeaf14c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2049.0423870169916"}],
  SequenceForm["N=", 1, "    ", 0``2049.0423870169916],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380289136887*^9, 3.921380360025488*^9, 
   3.9213805665375357`*^9, 3.921381703372437*^9, 3.921382159212922*^9, 
   3.921382583609398*^9, 3.921382872313468*^9, 3.92138326532036*^9, 
   3.921384004034574*^9, 3.921384035226501*^9, 3.9213843124035597`*^9, 
   3.921384354614373*^9, 3.9213882636717863`*^9, 3.921388647850748*^9, 
   3.92138897836268*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"dd2bddfe-4ed8-4242-b298-d8f2379530b0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "\[GreaterEqual]", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373880149262*^9, 3.921373883512147*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"old", "=", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", 
              "\"\<_exactvalues/230715_Z_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
              RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "=", 
               RowBox[{
                RowBox[{"ReadList", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                   RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "nN", "]"}], ",", 
                   "\"\<_fSimplified_a\>\"", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                   "\"\<.m\>\""}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rR", "=", 
           RowBox[{"I", "*", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"I", "*", "m1", "*", "m2"}], 
              RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"new", "=", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"\[Pi]", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["mM", "3"], 
                    RowBox[{"3", "*", "k"}]], "+", 
                   FractionBox[
                    SuperscriptBox["mM", "2"], "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                    FractionBox["1", "2"], "-", 
                    FractionBox["1", 
                    RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}],
                 "]"}], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"m1", "+", "m2"}], "2"]}], "]"}]}], ")"}], 
                RowBox[{"mM", "*", "nN"}]]}], ")"}], 
             RowBox[{"-", "1"}]], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "*", 
               SuperscriptBox["rR", "a"]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
                RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<N=\>\"", ",", "nN", ",", "\"\<  M=\>\"", ",", "mM", ",", 
            "\"\<    \>\"", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"m1", "\[Rule]", 
                   SqrtBox["2"]}], ",", 
                  RowBox[{"m2", "\[Rule]", 
                   SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "1"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.92137385298001*^9}, {3.921379725774357*^9, 
   3.9213798318687563`*^9}, {3.921379963007313*^9, 3.921379963341866*^9}, {
   3.921380362344358*^9, 3.921380362630067*^9}, {3.9213816780827713`*^9, 
   3.9213816783283*^9}, 3.9213817113812027`*^9, {3.9213821324639874`*^9, 
   3.921382139239827*^9}, {3.921382171629242*^9, 3.921382216299943*^9}, {
   3.921382875878936*^9, 3.9213828794416513`*^9}, {3.921383267424405*^9, 
   3.9213832677662077`*^9}, {3.921384010714335*^9, 3.9213840110367193`*^9}, {
   3.9213840470839*^9, 3.9213840487541113`*^9}, 3.921384313349205*^9, {
   3.921388274018971*^9, 3.921388274254201*^9}, {3.921388640923654*^9, 
   3.921388641184636*^9}, {3.921388741772271*^9, 3.9213887420609627`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\
\"\[RightSkeleton]\\\"}]}], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"10\\\"}]], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]], \\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\
\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"5\\\", \
\\\" \\\", SqrtBox[\\\"5\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"10\\\"], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"7\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"10\\\", \
\\\" \\\", SqrtBox[\\\"5\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\
\\\"-\\\", \\\"1\\\"}], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"4\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\
\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"4\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \
RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\"+\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}]]}]\\).\"", 2, 11, 2, 21546247095202643585, "Local"},
  
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.9213889785886793`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"768afcf1-97b9-4f7d-874d-8ec1b7cb6b41"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.8927099022042", "+", 
    RowBox[{"0``2047.891002681297", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 1, "    ", 
   Complex[0``2047.8927099022042, 0``2047.891002681297]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388978600567*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"4caacbaa-9d32-4bb9-9970-2fadaf9bcdaa"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \\\"5\\\"]}], \\\"-\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"5\\\"], \\\" \\\", SuperscriptBox[RowBox[{\
\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\
\"/\\\", \\\"5\\\"}]]}]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \
\\\"+\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"5\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"9\\\", \\\"/\\\", \\\"10\\\"}]], \\\" \
\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"50\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\
\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"50\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\
\"+\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"10\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \
RowBox[{\\\"50\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{FractionBox[RowBox[{RowBox[{\\\"Root\\\", \\\"[\\\", \
RowBox[{RowBox[{RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"&\\\"}], \\\",\\\", \\\"3\\\", \\\",\\\", \\\"0\\\"}], \
\\\"]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \\\"[\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"4\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\"+\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\
\\\"1\\\", \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], RowBox[{RowBox[{\\\"(\
\\\", RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\"+\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}]]}]]}]\\).\"", 2, 11, 3, 
   21546247095202643585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.921388978658452*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"47668b85-d682-421e-8034-c8181369bf8f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.496354192119", "+", 
    RowBox[{"0``2047.498334463267", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 2, "    ", 
   Complex[0``2047.496354192119, 0``2047.498334463267]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.9213889786648207`*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"0807e8b9-9210-41fa-962e-452f9aaa3808"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \\\"\
\[ImaginaryI]\\\"}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \
\\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"10\\\"}]]}], \\\"+\\\", \
RowBox[{\\\"2\\\", \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\
\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \
\\\"10\\\"}]]}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"9\\\", \\\"/\\\", \\\"10\\\"}]]}], \
\\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}]]}], RowBox[{\\\
\"25\\\", \\\" \\\", SqrtBox[\\\"5\\\"], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{RowBox[{\\\"(\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\
\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\")\\\"}]}], \
RowBox[{\\\"10\\\", \\\" \\\", SqrtBox[\\\"5\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{RowBox[{\\\"-\\\", \\\"1\\\"}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}]], \
\\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"10\\\"}]], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"50\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\
\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}], SqrtBox[\\\"5\\\"]]}], \
\\\")\\\"}]}], RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{\\\"\
\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"5\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{RowBox[{\\\"\[LeftSkeleton]\\\", \\\"5\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], RowBox[{\\\"(\\\", RowBox[{\\\"5\\\", \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Sech\\\", \
\\\"[\\\", FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \
\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{FractionBox[\\\"1\\\", \\\"2\\\
\"], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \
RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"5\\\"}], \\\"+\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\
\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\
\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\
\")\\\"}]}]]}], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]]}]]}]\\).\"", 2, 11, 4, 21546247095202643585, 
   "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.921388978743679*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7235972a-7ac5-4aed-bf51-00dfac26fb7b"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 11, 5, 21546247095202643585, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.92138897875078*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"f363216d-a3ab-49cd-bc86-965eeca4862a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.1658381484401", "+", 
    RowBox[{"0``2047.1656640432734", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 3, "    ", 
   Complex[0``2047.1658381484401, 0``2047.1656640432734]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388978754313*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"a34e2593-bf73-48de-a793-0f40e2380b2e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.9306865825004", "+", 
    RowBox[{"0``2046.9311032774697", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 4, "    ", 
   Complex[0``2046.9306865825004, 0``2046.9311032774697]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388978943037*^9},
 CellLabel->
  "During evaluation of \
In[11]:=",ExpressionUUID->"7700435f-76a4-49e2-916a-aa6eecbcfc03"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 216, 4, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[777, 26, 514, 9, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1294, 37, 319, 6, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1616, 45, 311, 6, 30, "Input",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],
Cell[1930, 53, 1051, 34, 168, "Input",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],
Cell[2984, 89, 218, 4, 30, "Input",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],
Cell[CellGroupData[{
Cell[3227, 97, 4105, 93, 320, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[7335, 192, 2226, 35, 117, "Message",ExpressionUUID->"b0234a57-541c-4ba0-b5f8-7bfabeaf14c1"],
Cell[9564, 229, 984, 19, 25, "Print",ExpressionUUID->"dd2bddfe-4ed8-4242-b298-d8f2379530b0"]
}, Open  ]],
Cell[10563, 251, 233, 4, 30, "Input",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],
Cell[CellGroupData[{
Cell[10821, 259, 6223, 140, 476, "Input",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],
Cell[17047, 401, 5316, 77, 129, "Message",ExpressionUUID->"768afcf1-97b9-4f7d-874d-8ec1b7cb6b41"],
Cell[22366, 480, 1215, 22, 25, "Print",ExpressionUUID->"4caacbaa-9d32-4bb9-9970-2fadaf9bcdaa"],
Cell[23584, 504, 6128, 88, 136, "Message",ExpressionUUID->"47668b85-d682-421e-8034-c8181369bf8f"],
Cell[29715, 594, 1215, 22, 25, "Print",ExpressionUUID->"0807e8b9-9210-41fa-962e-452f9aaa3808"],
Cell[30933, 618, 6322, 91, 233, "Message",ExpressionUUID->"7235972a-7ac5-4aed-bf51-00dfac26fb7b"],
Cell[37258, 711, 467, 10, 24, "Message",ExpressionUUID->"f363216d-a3ab-49cd-bc86-965eeca4862a"],
Cell[CellGroupData[{
Cell[37750, 725, 1217, 22, 25, "Print",ExpressionUUID->"a34e2593-bf73-48de-a793-0f40e2380b2e"],
Cell[38970, 749, 1217, 22, 25, "Print",ExpressionUUID->"7700435f-76a4-49e2-916a-aa6eecbcfc03"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/10)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
   (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2)))/((E^(-1/2*m1) + E^(m1/2))*
  (1 + E^(5*m2)))


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/100*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
      (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
     (1 + E^(5*m2))^2) - 
  (-(E^(m1/2)*(((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (2*I)*Pi)/10] - 
          (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (2*I)*Pi))*Sech[(5*m1 + (2*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (4*I)*Pi)/10] - (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-5*m1 - (6*I)*Pi)/10]))/
        ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (2*I)*Pi)/10] - 
          (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (4*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (4*I)*Pi))*Sech[(5*m1 + (4*I)*Pi)/2] + 
          (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (6*I)*Pi)/10] - (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-5*m1 - (8*I)*Pi)/10]))/
        ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (2*I)*Pi)/10] - 
          (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (4*I)*Pi)/10] + 
          (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (6*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] - 
          (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (8*I)*Pi)/10]))/
        ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (2*I)*Pi)/
             10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (2*I)*Pi)/10] + 
          (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (4*I)*Pi)/10] - 
          (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (8*I)*Pi))*Sech[(5*m1 + (8*I)*Pi)/2]))/
        ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 - (2*I)*Pi)/10] + 
          (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (2*I)*Pi)/10] - (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - 
          (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-5*m1 + (4*I)*Pi)/10] + 
          ((10*I)*E^(5*m1*(-1/10 - ((I/2)*m2)/Pi))*Sech[(5*m1)/2] - 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (10*I)*Pi))*
             Sech[(5*m1 + (10*I)*Pi)/2])/2))/
        ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (5*I)*Pi))*Pi*
         (((2*I)*Sech[(5*m1 + (2*I)*Pi)/2])/E^((I*m2*(5*m1 + (2*I)*Pi))/Pi) - 
          ((2*I)*Sech[(5*m1 + (4*I)*Pi)/2])/E^((I*m2*(5*m1 + (4*I)*Pi))/Pi) - 
          (2*I)*E^m2*Sech[(-5*m1 + (6*I)*Pi)/2] + 
          ((2*I)*Sech[(5*m1 + (6*I)*Pi)/2])/E^((I*m2*(5*m1 + (6*I)*Pi))/Pi) + 
          (2*I)*E^(3*m2)*Sech[(-5*m1 + (8*I)*Pi)/2] - 
          ((2*I)*Sech[(5*m1 + (8*I)*Pi)/2])/E^((I*m2*(5*m1 + (8*I)*Pi))/Pi) - 
          (2*I)*E^(5*m2)*Sech[(-5*m1 + (10*I)*Pi)/2] + 
          (((-2*I)*Sech[(5*m1)/2])/E^(((5*I)*m1*m2)/Pi) + 
            ((2*I)*Sech[(5*m1 + (10*I)*Pi)/2])/E^((I*m2*(5*m1 + (10*I)*Pi))/
               Pi))/2 + (2*I)*E^(7*m2)*Sech[(-5*m1 + (12*I)*Pi)/2] - 
          (2*I)*E^(9*m2)*Sech[(-5*m1 + (14*I)*Pi)/2]))/
        ((1 - E^(10*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))) + 
    (((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
            (-5*m1 + (2*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2] - 
         (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
         (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]))/
       ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
         (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (4*I)*Pi))*
          Sech[(-5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 - (6*I)*Pi)/10] - 
         (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
       ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
         (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
         (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
            (-5*m1 + (8*I)*Pi))*Sech[(-5*m1 + (8*I)*Pi)/2]))/
       ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
         (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (6*I)*Pi))*
          Sech[(-5*m1 + (6*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 + (6*I)*Pi)/10] - 
         (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/10]))/
       ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
         (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
         (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10] + (((10*I)*Sech[(5*m1)/2])/
            E^(5*m1*(-1/10 - ((I/2)*m2)/Pi)) - 
           (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (10*I)*Pi))*
            Sech[(-5*m1 + (10*I)*Pi)/2])/2))/
       ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Pi*
        (((2*I)*Sech[(-5*m1 + (2*I)*Pi)/2])/E^((I*m2*(-5*m1 + (2*I)*Pi))/
            Pi) - ((2*I)*Sech[(-5*m1 + (4*I)*Pi)/2])/
          E^((I*m2*(-5*m1 + (4*I)*Pi))/Pi) + 
         ((2*I)*Sech[(-5*m1 + (6*I)*Pi)/2])/E^((I*m2*(-5*m1 + (6*I)*Pi))/
            Pi) - (2*I)*E^m2*Sech[(5*m1 + (6*I)*Pi)/2] - 
         ((2*I)*Sech[(-5*m1 + (8*I)*Pi)/2])/E^((I*m2*(-5*m1 + (8*I)*Pi))/
            Pi) + (2*I)*E^(3*m2)*Sech[(5*m1 + (8*I)*Pi)/2] + 
         ((-2*I)*E^(((5*I)*m1*m2)/Pi)*Sech[(5*m1)/2] + 
           ((2*I)*Sech[(-5*m1 + (10*I)*Pi)/2])/E^((I*m2*(-5*m1 + (10*I)*Pi))/
              Pi))/2 - (2*I)*E^(5*m2)*Sech[(5*m1 + (10*I)*Pi)/2] + 
         (2*I)*E^(7*m2)*Sech[(5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
          Sech[(5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
        (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M1_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((-1)^(3/4)/Sqrt[5])


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M1_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/5*((-1)^(1/10)*E^(m1/2 + m2/2))/(Sqrt[5]*(1 + E^m1)*
      (1 + E^m2)) - (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10] + 
      5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (8*I)*Pi)/10]))/(10*Sqrt[5]*
     (-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)))))/E^((I/10)*Pi)


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M1_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/100*(E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     (Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1)/2]*
     Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
     Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
    (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]^
      2)/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
        (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
     Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
     Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
     Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
     Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
     Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]^
      2)/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
        (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
     Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
     Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
     Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
        (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
     Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
     Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
     Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
     Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
     Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10] + 
      5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (8*I)*Pi)/10]))/(50*Sqrt[5]*(1 + E^m1)*(1 + E^m2)*
     (-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(10*m1 - (7*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
    (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
        (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
     Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
     Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
        Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
    (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
    (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
        (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
     Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
     (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
        Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
    (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
        (5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
     Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
    (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
        Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
    (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
        Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
    (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
   ((-1)^(1/10)*(-1/100*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(5*m2))^2) - 
      (-(E^(m1/2)*(((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] + (10*I)*E^
                ((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (2*I)*Pi))*Sech[
                (5*m1 + (2*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - (2*I)*E^
                (I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/10]))/
            ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] + (10*I)*E^
                ((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (4*I)*Pi))*Sech[
                (5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-5*m1 - (6*I)*Pi)/10] - (2*I)*E^
                (I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (8*I)*Pi)/10]))/
            ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] + (2*I)*E^
                ((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (6*I)*Pi)/
                 10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (6*I)*Pi))*
               Sech[(5*m1 + (6*I)*Pi)/2] - (2*I)*E^((9*I)*(-1/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (8*I)*Pi)/10]))/
            ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (2*I)*Pi)/
                 10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] - (2*I)*E^
                ((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (6*I)*Pi)/
                 10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (8*I)*Pi))*
               Sech[(5*m1 + (8*I)*Pi)/2]))/((1 - E^((10*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
                Pi))) + ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] - (2*I)*E^
                (I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - 
              (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-5*m1 + (4*I)*Pi)/10] + ((10*I)*E^(5*m1*(-1/10 - ((I/2)*m2)/
                     Pi))*Sech[(5*m1)/2] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                   (5*m1 + (10*I)*Pi))*Sech[(5*m1 + (10*I)*Pi)/2])/2))/
            ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (5*I)*Pi))*Pi*
             (((2*I)*Sech[(5*m1 + (2*I)*Pi)/2])/E^((I*m2*(5*m1 + (2*I)*Pi))/
                 Pi) - ((2*I)*Sech[(5*m1 + (4*I)*Pi)/2])/E^
                ((I*m2*(5*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (-5*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(5*m1 + (6*I)*Pi)/2])/E^
                ((I*m2*(5*m1 + (6*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[
                (-5*m1 + (8*I)*Pi)/2] - ((2*I)*Sech[(5*m1 + (8*I)*Pi)/2])/E^
                ((I*m2*(5*m1 + (8*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[
                (-5*m1 + (10*I)*Pi)/2] + (((-2*I)*Sech[(5*m1)/2])/
                 E^(((5*I)*m1*m2)/Pi) + ((2*I)*Sech[(5*m1 + (10*I)*Pi)/2])/
                 E^((I*m2*(5*m1 + (10*I)*Pi))/Pi))/2 + (2*I)*E^(7*m2)*Sech[
                (-5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*Sech[
                (-5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
             (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 - (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (-5*m1 + (2*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (4*I)*Pi))*
              Sech[(-5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(-5*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (6*I)*Pi))*
              Sech[(-5*m1 + (6*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (8*I)*Pi)/10]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/
                10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(5*m1 + (4*I)*Pi)/10] + (((10*I)*Sech[(5*m1)/2])/
                E^(5*m1*(-1/10 - ((I/2)*m2)/Pi)) - (10*I)*
                E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (10*I)*Pi))*
                Sech[(-5*m1 + (10*I)*Pi)/2])/2))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Pi*
            (((2*I)*Sech[(-5*m1 + (2*I)*Pi)/2])/E^((I*m2*(-5*m1 + (2*I)*Pi))/
                Pi) - ((2*I)*Sech[(-5*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(-5*m1 + (4*I)*Pi))/Pi) + 
             ((2*I)*Sech[(-5*m1 + (6*I)*Pi)/2])/E^((I*m2*(-5*m1 + (6*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(5*m1 + (6*I)*Pi)/2] - 
             ((2*I)*Sech[(-5*m1 + (8*I)*Pi)/2])/E^((I*m2*(-5*m1 + (8*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(5*m1 + (8*I)*Pi)/2] + 
             ((-2*I)*E^(((5*I)*m1*m2)/Pi)*Sech[(5*m1)/2] + ((2*I)*
                 Sech[(-5*m1 + (10*I)*Pi)/2])/E^((I*m2*(-5*m1 + (10*I)*Pi))/
                  Pi))/2 - (2*I)*E^(5*m2)*Sech[(5*m1 + (10*I)*Pi)/2] + 
             (2*I)*E^(7*m2)*Sech[(5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
              Sech[(5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(2*Sqrt[5])))/E^((I/10)*Pi)


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M2_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/5*I)*(1 + (-1)^(3/5))


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M2_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
I*(((-1/5 - (-1)^(3/5)/5)*E^(m1/2 + m2/2))/(5*(1 + E^m1)*(1 + E^m2)) + 
  ((-1)^(9/10)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10]))/
   (50*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-1)^(3/10)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10]))/
   (50*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-1)^(3/10)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
   (50*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(1/10)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
   (50*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))))


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M2_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
I*(-1/500*(E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
     (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10] + 
      5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (8*I)*Pi)/10])*
     (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
      E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
      Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10] + 
      5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
    ((-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
     (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10])*
    (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
   (500*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
    (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(m1/2 + m2/2)*(((-1)^(9/10)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (50*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/10)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (50*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/10)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)))))/
   (5*(1 + E^m1)*(1 + E^m2)) - 
  ((-1)^(3/10)*((E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
  ((-1)^(1/10)*((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (3/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (3/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
  ((-1)^(9/10)*((E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
  ((-1)^(3/10)*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
         (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
         (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
          (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (3/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(3/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
  ((-1/5 - (-1)^(3/5)/5)*
    (-1/100*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(5*m2))^2) - 
     (-(E^(m1/2)*(((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((9*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (2*I)*Pi))*
              Sech[(5*m1 + (2*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (4*I)*Pi))*
              Sech[(5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (8*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (6*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (8*I)*Pi)/10]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (2*I)*Pi)/
                10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (8*I)*Pi))*Sech[(5*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/
                10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (4*I)*Pi)/10] + ((10*I)*E^(5*m1*(-1/10 - 
                   ((I/2)*m2)/Pi))*Sech[(5*m1)/2] - (10*I)*
                E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (10*I)*Pi))*
                Sech[(5*m1 + (10*I)*Pi)/2])/2))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (5*I)*Pi))*Pi*
            (((2*I)*Sech[(5*m1 + (2*I)*Pi)/2])/E^((I*m2*(5*m1 + (2*I)*Pi))/
                Pi) - ((2*I)*Sech[(5*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(-5*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(5*m1 + (6*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (6*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(-5*m1 + (8*I)*Pi)/2] - ((2*I)*Sech[(5*m1 + (8*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (8*I)*Pi))/Pi) - (2*I)*E^(5*m2)*
              Sech[(-5*m1 + (10*I)*Pi)/2] + (((-2*I)*Sech[(5*m1)/2])/
                E^(((5*I)*m1*m2)/Pi) + ((2*I)*Sech[(5*m1 + (10*I)*Pi)/2])/
                E^((I*m2*(5*m1 + (10*I)*Pi))/Pi))/2 + (2*I)*E^(7*m2)*
              Sech[(-5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
              Sech[(-5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (2*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (4*I)*Pi))*
             Sech[(-5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
               10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (8*I)*Pi))*Sech[(-5*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (6*I)*Pi))*
             Sech[(-5*m1 + (6*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/10]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/
               10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + (((10*I)*Sech[(5*m1)/2])/E^
                (5*m1*(-1/10 - ((I/2)*m2)/Pi)) - (10*I)*E^
                ((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[
                (-5*m1 + (10*I)*Pi)/2])/2))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Pi*
           (((2*I)*Sech[(-5*m1 + (2*I)*Pi)/2])/E^((I*m2*(-5*m1 + (2*I)*Pi))/
               Pi) - ((2*I)*Sech[(-5*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-5*m1 + (4*I)*Pi))/Pi) + 
            ((2*I)*Sech[(-5*m1 + (6*I)*Pi)/2])/E^((I*m2*(-5*m1 + (6*I)*Pi))/
               Pi) - (2*I)*E^m2*Sech[(5*m1 + (6*I)*Pi)/2] - 
            ((2*I)*Sech[(-5*m1 + (8*I)*Pi)/2])/E^((I*m2*(-5*m1 + (8*I)*Pi))/
               Pi) + (2*I)*E^(3*m2)*Sech[(5*m1 + (8*I)*Pi)/2] + 
            ((-2*I)*E^(((5*I)*m1*m2)/Pi)*Sech[(5*m1)/2] + 
              ((2*I)*Sech[(-5*m1 + (10*I)*Pi)/2])/E^((I*m2*(-5*m1 + 
                   (10*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
             Sech[(5*m1 + (10*I)*Pi)/2] + (2*I)*E^(7*m2)*
             Sech[(5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
             Sech[(5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/2)


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M3_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/5*((-1)^(3/4)*(-I + 2*(-1)^(1/10) + 2*(-1)^(3/10) + (-1)^(9/10)))/Sqrt[5]


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M3_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1)^(3/4)*(-1/25*((-I + 2*(-1)^(1/10) + 2*(-1)^(3/10) + (-1)^(9/10))*
     E^(m1/2 + m2/2))/(Sqrt[5]*(1 + E^m1)*(1 + E^m2)) - 
  ((1/5 - (-1)^(2/5)/5)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10]))/(10*Sqrt[5]*
    (-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1 + (-1)^(4/5))*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
   (50*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (I*(((-1/50*I)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) - 
     ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5] - 
  (((-1)^(2/5) - (-1)^(4/5))*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
     E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
     E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
     Sech[(5*m1 + (4*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
   (50*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(3/10)*(((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5] - 
  ((-1)^(1/10)*(((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5])


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M3_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1)^(3/4)*(-1/10*(E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
     (((-1/50*I)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
         E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
         E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (8*I)*Pi)/10]))/
       (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) - 
      ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
         E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
         E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (8*I)*Pi)/10]))/
       (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
       (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
       (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))))*
     (E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
      E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
      E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
      Sech[(5*m1 + (4*I)*Pi)/10] + 
      5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
    (Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
    (((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10]))/
      (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
     ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
     E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10])*
    (((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
     ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(m1/2 + m2/2)*(((1/5 - (-1)^(2/5)/5)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1 + (-1)^(4/5))*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (I*(((-1/50*I)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5] + 
     (((-1)^(2/5) - (-1)^(4/5))*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/10)*(((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((-1)^(3/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5] + 
     ((-1)^(1/10)*(((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) + ((I/50)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[5]))/
   (5*(1 + E^m1)*(1 + E^m2)) + 
  ((-1 + (-1)^(4/5))*((E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/5 - 
  (1/5 - (-1)^(2/5)/5)*((E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
     (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
    (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
         (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
      Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
    (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
      Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) + (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
         (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
      Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
      Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) + (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
        I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
      Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
         (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
      Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
    (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
      Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
      Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
    (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
     (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
      Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
     (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
        (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
      Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
         (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
      Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
      Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
         Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
     (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
         Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
     (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
         (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
      Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
      (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
         Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
     (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
         (5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
      Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
     (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
         Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
     (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
    (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
         Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
     (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
      (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))) - 
  (I*(-1/500*(E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
         E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
        (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
       ((-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
        (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
       (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (500*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
     (I*((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     ((-1)^(3/10)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
     (I*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
     ((-1)^(9/10)*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] - 
  ((-I + 2*(-1)^(1/10) + 2*(-1)^(3/10) + (-1)^(9/10))*
    (-1/100*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(5*m2))^2) - 
     (-(E^(m1/2)*(((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((9*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (2*I)*Pi))*
              Sech[(5*m1 + (2*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (4*I)*Pi))*
              Sech[(5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (8*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (6*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (8*I)*Pi)/10]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (2*I)*Pi)/
                10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (8*I)*Pi))*Sech[(5*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/
                10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (4*I)*Pi)/10] + ((10*I)*E^(5*m1*(-1/10 - 
                   ((I/2)*m2)/Pi))*Sech[(5*m1)/2] - (10*I)*
                E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (10*I)*Pi))*
                Sech[(5*m1 + (10*I)*Pi)/2])/2))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (5*I)*Pi))*Pi*
            (((2*I)*Sech[(5*m1 + (2*I)*Pi)/2])/E^((I*m2*(5*m1 + (2*I)*Pi))/
                Pi) - ((2*I)*Sech[(5*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(-5*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(5*m1 + (6*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (6*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(-5*m1 + (8*I)*Pi)/2] - ((2*I)*Sech[(5*m1 + (8*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (8*I)*Pi))/Pi) - (2*I)*E^(5*m2)*
              Sech[(-5*m1 + (10*I)*Pi)/2] + (((-2*I)*Sech[(5*m1)/2])/
                E^(((5*I)*m1*m2)/Pi) + ((2*I)*Sech[(5*m1 + (10*I)*Pi)/2])/
                E^((I*m2*(5*m1 + (10*I)*Pi))/Pi))/2 + (2*I)*E^(7*m2)*
              Sech[(-5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
              Sech[(-5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (2*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (4*I)*Pi))*
             Sech[(-5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
               10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (8*I)*Pi))*Sech[(-5*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (6*I)*Pi))*
             Sech[(-5*m1 + (6*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/10]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/
               10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + (((10*I)*Sech[(5*m1)/2])/E^
                (5*m1*(-1/10 - ((I/2)*m2)/Pi)) - (10*I)*E^
                ((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[
                (-5*m1 + (10*I)*Pi)/2])/2))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Pi*
           (((2*I)*Sech[(-5*m1 + (2*I)*Pi)/2])/E^((I*m2*(-5*m1 + (2*I)*Pi))/
               Pi) - ((2*I)*Sech[(-5*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-5*m1 + (4*I)*Pi))/Pi) + 
            ((2*I)*Sech[(-5*m1 + (6*I)*Pi)/2])/E^((I*m2*(-5*m1 + (6*I)*Pi))/
               Pi) - (2*I)*E^m2*Sech[(5*m1 + (6*I)*Pi)/2] - 
            ((2*I)*Sech[(-5*m1 + (8*I)*Pi)/2])/E^((I*m2*(-5*m1 + (8*I)*Pi))/
               Pi) + (2*I)*E^(3*m2)*Sech[(5*m1 + (8*I)*Pi)/2] + 
            ((-2*I)*E^(((5*I)*m1*m2)/Pi)*Sech[(5*m1)/2] + 
              ((2*I)*Sech[(-5*m1 + (10*I)*Pi)/2])/E^((I*m2*(-5*m1 + 
                   (10*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
             Sech[(5*m1 + (10*I)*Pi)/2] + (2*I)*E^(7*m2)*
             Sech[(5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
             Sech[(5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/(10*Sqrt[5]) - 
  (((-1)^(2/5) - (-1)^(4/5))*((E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
       Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/5 + 
  ((-1)^(3/10)*
    (-1/500*(E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
         E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
        (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
         E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
         E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
         Sech[(5*m1 + (4*I)*Pi)/10] + 
         5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
       ((-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
        (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (500*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (I*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     (I*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
     (I*((E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     ((-1)^(3/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] - 
  ((-1)^(1/10)*
    (-1/500*(E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
         Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10] + 
         5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
        (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
         E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
         E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
         Sech[(5*m1 + (4*I)*Pi)/10] + 
         5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
       ((-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
        (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
       (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (500*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
       (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
     (I*((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     (I*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     (I*((E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
     ((-1)^(9/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
            (1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
          Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (1/2 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/2 - (I*m2)/Pi)*
             Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
        (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5])


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M4_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/5*((-1)^(3/5)*(1 + (-1)^(1/5) + (-1)^(3/5) + (-1)^(4/5)))


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M4_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/125*((-5 - 5*(-1)^(1/5) - 5*(-1)^(3/5) - 5*(-1)^(4/5))*E^(m1/2 + m2/2))/
    ((1 + E^m1)*(1 + E^m2)) - 
  ((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 2*(-1)^(9/10))*
    E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
     E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10]))/
   (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
    E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
   (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
    E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[m1/2] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
   (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(7/10)*(((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (I*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
     ((-1)^(9/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] - 
  ((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 2*(-1)^(9/10))*
    E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
     Sech[(5*m1 + (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
   (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  ((-1)^(1/10)*(((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] + 
  ((-1)^(3/10)*(((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] - 
  (I*((((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
     ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5])/
 E^(((2*I)/5)*Pi)


==> anc/mathematica_files/k5_analytic/k5_exactvalues/230715_Z_k5_M4_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (I*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
     ((-1)^(9/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5])*
    (-(E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
     Sech[(5*m1 + (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
     E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
     E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
      Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (8*I)*Pi)/10])*
    (((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
     Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (6*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
    (((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[m1/2] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
     5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
        (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2])*
    ((((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
     ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/
   (10*Sqrt[5]*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
  (E^(m1/2 + m2/2)*(((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 
        2*(-1)^(9/10))*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (Sech[m1/2] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/10 - ((I/2)*m2)/Pi)*
           (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
        E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
      (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
       E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
      (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
       E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*(E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(7/10)*(((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(50*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (I*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
              5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[
                (5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (8*I)*Pi)/10]))/(50*(-1 + E^((10*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/(50*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(3/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
               Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
        ((-1)^(9/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
            (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] + 
     ((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 2*(-1)^(9/10))*
       E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (250*(-1 + E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/10)*(((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(10*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/(50*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
               Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        ((-1/5 - (-1)^(3/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/(10*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
           ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
               Pi)) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] - 
     ((-1)^(3/10)*(((1/5 - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/(10*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/10)*(((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
            (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        ((1 + (-1)^(1/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/(50*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (10*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
           ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
               Pi)) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        (I*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
              E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
              5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[
                (5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (8*I)*Pi)/10]))/(50*(-1 + E^((10*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5] + 
     (I*((((-1)^(2/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(10*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/10)*(((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
            (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] + 
        ((-(-1)^(1/5) + (-1)^(3/5))*E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/(50*Sqrt[5]*
          (-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(3/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (8*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
                 10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
                 (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5] - 
        ((-1)^(9/10)*(((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]))/
            (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
              E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                 (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
                 10]))/(-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
              E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
              E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
              Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                  (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (12*I)*Pi)/2]))/(50*(-1 + E^((10*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*
               Pi)*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
                 10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
              5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                  (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
            (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/Sqrt[5]))/Sqrt[5]))/
   (5*(1 + E^m1)*(1 + E^m2)) - 
  ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
    ((E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/(5*Sqrt[5]) - 
  ((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 2*(-1)^(9/10))*
    ((E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + I*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/(5*Sqrt[5]) - 
  ((-5 - 5*(-1)^(1/5) - 5*(-1)^(3/5) - 5*(-1)^(4/5))*
    (-1/100*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
         (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2))^2/
       ((E^(-1/2*m1) + E^(m1/2))^2*(1 + E^(5*m2))^2) - 
     (-(E^(m1/2)*(((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((9*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (2*I)*Pi))*
              Sech[(5*m1 + (2*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/10] + 
             (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (4*I)*Pi))*
              Sech[(5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (6*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (8*I)*Pi)/
                10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] + 
             (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (6*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (8*I)*Pi)/10]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (2*I)*Pi)/
                10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (4*I)*Pi)/10] - 
             (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (8*I)*Pi))*Sech[(5*m1 + (8*I)*Pi)/2]))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/10] - 
             (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 - (4*I)*Pi)/
                10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(-5*m1 + (4*I)*Pi)/10] + ((10*I)*E^(5*m1*(-1/10 - 
                   ((I/2)*m2)/Pi))*Sech[(5*m1)/2] - (10*I)*
                E^((-1/10 - ((I/2)*m2)/Pi)*(5*m1 + (10*I)*Pi))*
                Sech[(5*m1 + (10*I)*Pi)/2])/2))/
           ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (5*I)*Pi))*Pi*
            (((2*I)*Sech[(5*m1 + (2*I)*Pi)/2])/E^((I*m2*(5*m1 + (2*I)*Pi))/
                Pi) - ((2*I)*Sech[(5*m1 + (4*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (4*I)*Pi))/Pi) - (2*I)*E^m2*
              Sech[(-5*m1 + (6*I)*Pi)/2] + ((2*I)*Sech[(5*m1 + (6*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (6*I)*Pi))/Pi) + (2*I)*E^(3*m2)*
              Sech[(-5*m1 + (8*I)*Pi)/2] - ((2*I)*Sech[(5*m1 + (8*I)*Pi)/2])/
              E^((I*m2*(5*m1 + (8*I)*Pi))/Pi) - (2*I)*E^(5*m2)*
              Sech[(-5*m1 + (10*I)*Pi)/2] + (((-2*I)*Sech[(5*m1)/2])/
                E^(((5*I)*m1*m2)/Pi) + ((2*I)*Sech[(5*m1 + (10*I)*Pi)/2])/
                E^((I*m2*(5*m1 + (10*I)*Pi))/Pi))/2 + (2*I)*E^(7*m2)*
              Sech[(-5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
              Sech[(-5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
            (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))) + 
       (((-1/25*I)*E^((7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (2*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((7*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (4*I)*Pi))*
             Sech[(-5*m1 + (4*I)*Pi)/2] + (2*I)*E^((3*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/
               10]))/((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
         ((I/25)*E^((3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/
               10] - (2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10] - (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(
                -5*m1 + (8*I)*Pi))*Sech[(-5*m1 + (8*I)*Pi)/2]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^(I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - (2*I)*E^((5*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] - 
            (10*I)*E^((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (6*I)*Pi))*
             Sech[(-5*m1 + (6*I)*Pi)/2] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10] - 
            (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/10]))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/25)*E^((5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Pi*
           ((-2*I)*E^((5*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
            (2*I)*E^((3*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + (2*I)*E^((7*I)*(-1/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
            (2*I)*E^(I*(-1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/
               10] - (2*I)*E^((9*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + (((10*I)*Sech[(5*m1)/2])/E^
                (5*m1*(-1/10 - ((I/2)*m2)/Pi)) - (10*I)*E^
                ((-1/10 - ((I/2)*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[
                (-5*m1 + (10*I)*Pi)/2])/2))/
          ((1 - E^((10*I)*(-1/10 - ((I/2)*m2)/Pi)*Pi))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
         ((I/5)*E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Pi*
           (((2*I)*Sech[(-5*m1 + (2*I)*Pi)/2])/E^((I*m2*(-5*m1 + (2*I)*Pi))/
               Pi) - ((2*I)*Sech[(-5*m1 + (4*I)*Pi)/2])/
             E^((I*m2*(-5*m1 + (4*I)*Pi))/Pi) + 
            ((2*I)*Sech[(-5*m1 + (6*I)*Pi)/2])/E^((I*m2*(-5*m1 + (6*I)*Pi))/
               Pi) - (2*I)*E^m2*Sech[(5*m1 + (6*I)*Pi)/2] - 
            ((2*I)*Sech[(-5*m1 + (8*I)*Pi)/2])/E^((I*m2*(-5*m1 + (8*I)*Pi))/
               Pi) + (2*I)*E^(3*m2)*Sech[(5*m1 + (8*I)*Pi)/2] + 
            ((-2*I)*E^(((5*I)*m1*m2)/Pi)*Sech[(5*m1)/2] + 
              ((2*I)*Sech[(-5*m1 + (10*I)*Pi)/2])/E^((I*m2*(-5*m1 + 
                   (10*I)*Pi))/Pi))/2 - (2*I)*E^(5*m2)*
             Sech[(5*m1 + (10*I)*Pi)/2] + (2*I)*E^(7*m2)*
             Sech[(5*m1 + (12*I)*Pi)/2] - (2*I)*E^(9*m2)*
             Sech[(5*m1 + (14*I)*Pi)/2]))/((1 - E^(10*m2))*
           (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
      (4*(E^(-m1) - E^m1)*Pi)))/50 - 
  ((-(-1)^(1/10) - 2*(-1)^(3/10) + 2*(-1)^(7/10) + (-1)^(9/10))*
    ((E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
         (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
       Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
       Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/(5*Sqrt[5]) + 
  ((-1)^(7/10)*((E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)))*
       (E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10])*
       (((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
       (((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     ((1 + (-1)^(1/5))*((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     (-1/5 - (-1)^(3/5)/5)*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) - 
     (I*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (Sech[m1/2] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
            E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
           (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(7/10)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        ((-1)^(1/10)*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*
       ((E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     ((-1)^(3/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2])*(E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2])*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*(7/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (I*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(1/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] - 
     ((-1)^(9/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
            5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
             Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10])*(E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (I*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(7/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5]))/
   Sqrt[5] - ((-2*(-1)^(1/10) + (-1)^(3/10) - (-1)^(7/10) + 2*(-1)^(9/10))*
    ((E^((7*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((7*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((5*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((9*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((5*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((5*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((3*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((9*m2)/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((3*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((5*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((3*m2)/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
       Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/10 - ((I/2)*m2)/Pi)*
          (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
       Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((3*m2)/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
       Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(m2/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((9*m2)/2 + (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^(m2/2 + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^(m2/2 + (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
      (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         I*(1/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
       Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(-5*m1*(1/10 - (I*m2)/Pi) + (1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
       Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
      (40*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(m2/2 + (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
       Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) + (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
       Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((9*m2)/2 + I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
       Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (10*I)*Pi)/2])/
      (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*
          Pi))) - (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
         (1/10 - (I*m2)/Pi)*(-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
       Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (10*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) - 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (9*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
       Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (7*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
       Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (5*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
       Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         (3*I)*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
       Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
         I*(1/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
       Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
       (1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*(1/10 - (I*m2)/Pi)*
          Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (14*I)*Pi)/2])/
      (20*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi))) + 
     (E^((1/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/10 - (I*m2)/Pi)*
          (5*m1 + (5*I)*Pi) + (7*I)*(1/10 - (I*m2)/Pi)*Pi)*
       Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
      (4*Sqrt[5]*(1 - E^((10*I)*(1/10 - ((I/2)*m2)/Pi)*Pi))*
       (1 + E^((10*I)*(1/10 - (I*m2)/Pi)*Pi)))))/(5*Sqrt[5]) - 
  ((-1)^(1/10)*((E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
            Pi)) - ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)))*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (1/5 - (-1)^(2/5)/5)*((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) - 
     (((-1)^(2/5) + (-1)^(3/5))*
       ((E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     ((-1)^(1/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2])*(E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2])*(E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*(7/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (I*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(1/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     (-1/5 - (-1)^(3/5)/5)*((E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
         Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
         Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
        (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + (7*I)*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) + 
     (I*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2])*(-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]) + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2])*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]) + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*(7/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(1/10)*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     ((-1)^(9/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
            E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2])*(-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]) + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2])*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5]))/
   Sqrt[5] + ((-1)^(3/10)*((E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (((-1/50*I)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)))*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (1/5 - (-1)^(2/5)/5)*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (4*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*
            Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) - 
     (-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*
      ((E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(-5*m1 + (2*I)*Pi)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
        (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + (5*I)*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) + 
     ((-1)^(1/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
            5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
             Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10])*(E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + Sech[(5*m1 + (4*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (4*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (10*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (I*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(7/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     ((1 + (-1)^(1/5))*((E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (7*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     ((-1)^(3/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
            E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2])*(-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]) + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
           Sech[(5*m1 + (4*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (10*I)*Pi)/2])*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (3*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (5*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (10*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (5*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (10*I)*Pi)/2]*Sech[(10*m1 + (15*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     (I*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (Sech[m1/2] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
            E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
           (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
            E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
            Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(7/10)*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5]))/
   Sqrt[5] - 
  (I*((E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
       (((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)))*
       (-(E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
        Sech[(5*m1 + (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
        E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
        E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
         Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (8*I)*Pi)/10])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(1/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (E^(I*(3/10 - ((I/2)*m2)/Pi)*Pi)*(-(E^((2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((4*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10] + Sech[(5*m1 + (2*I)*Pi)/10] - 
        E^((6*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
        E^((8*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
        5*E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (2*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2])*
       (((-1)^(9/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
           E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
            Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (8*I)*Pi)/10]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)) - 
        ((-1)^(7/10)*E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (50*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/50)*E^(I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))))/
      (10*Sqrt[5]*(-1 + E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
     (-1/5*(-1)^(1/5) - (-1)^(2/5)/5)*
      ((E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 + I*Pi)/10]*Sech[(-5*m1 + (2*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + 
           (3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
         Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
        (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
            (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
         Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) - (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
         Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
        (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
         Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*Sech[(-5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
            Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3/10 - (I*m2)/Pi)*(-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
         Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
        (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
           I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
         Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
       (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
           (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
         Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
         Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
         Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
            (5*m1 + (5*I)*Pi) + (3*I)*(3/10 - (I*m2)/Pi)*Pi)*
         Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
        (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
       (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
           (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
         Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
         (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))) + 
     (((-1)^(2/5) + (-1)^(3/5))*((E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(3/10 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/2])/
         (20*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + I*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     ((-1)^(1/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
            5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
             Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10])*(-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]) + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + Sech[(5*m1 + (2*I)*Pi)/10] - 
            E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] + 
            E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (2*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (8*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(7/10)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        ((-1)^(1/10)*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] + 
     ((-(-1)^(1/5) + (-1)^(3/5))*
       ((E^((7*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((7*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((5*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((5*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((5*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((9*m2)/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((5*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3*m2)/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
          Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3*m2)/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
          Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^(m2/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((9*m2)/2 + (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(m2/2 + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(m2/2 + (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            I*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
          Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
         (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) + (E^(-5*m1*(3/10 - (I*m2)/Pi) + (3/10 - ((I/2)*m2)/Pi)*
             (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
         (40*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(m2/2 + (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
          Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((9*m2)/2 + I*(3/10 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
         (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*
             Pi))) - (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (3*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
          Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
          Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (5*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
          Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) - 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (7*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (9*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (7*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (5*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) - 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            (3*I)*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + 
            I*(3/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
          Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + 
            (9*I)*(3/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
          Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
          (1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi))) + 
        (E^((3/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3/10 - (I*m2)/Pi)*
             (5*m1 + (5*I)*Pi) + (7*I)*(3/10 - (I*m2)/Pi)*Pi)*
          Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
         (4*Sqrt[5]*(1 - E^((10*I)*(3/10 - ((I/2)*m2)/Pi)*Pi))*
          (1 + E^((10*I)*(3/10 - (I*m2)/Pi)*Pi)))))/5 + 
     ((-1)^(3/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2])*(-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
              Sech[m1/2]) + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           Sech[(5*m1 + (2*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (8*I)*Pi)/2])*(-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]) + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
           5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*(7/10 - 
                ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (3*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (8*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (3*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (8*I)*Pi)/2]*Sech[(10*m1 + (13*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(1/10)*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5] - 
     ((-1)^(9/10)*(-1/500*(E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + 
             I*(7/10 - ((I/2)*m2)/Pi)*Pi)*(Sech[m1/2] - 
            E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
            E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10] - 
            E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10] + 
            5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi))*
             Sech[(5*m1 + (6*I)*Pi)/2] + E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10])*(-(E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi)*Sech[m1/2]) + E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10] + Sech[(5*m1 + (6*I)*Pi)/10] + 
            5*E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (6*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (12*I)*Pi)/2]))/
          ((-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
           (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        (E^(I*(1/2 - ((I/2)*m2)/Pi)*Pi + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
          (Sech[m1/2] - E^((2*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (2*I)*Pi)/10] + E^((4*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (4*I)*Pi)/10] - E^((6*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 - (6*I)*Pi)/10] + 5*E^((1/2 - ((I/2)*m2)/Pi)*
              (5*m1 + (5*I)*Pi))*Sech[(5*m1 + (6*I)*Pi)/2] + 
           E^((8*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10])*
          (-(E^((6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((8*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10] + 
           E^((4*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10] - 
           E^((2*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10] + 
           Sech[(5*m1 + (6*I)*Pi)/10] + 5*E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + 
                (5*I)*Pi) + (6*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(5*m1 + (12*I)*Pi)/2]))/
         (500*(-1 + E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
          (-1 + E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(9/10)*((E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/
                  Pi)*Pi)*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + I*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (2*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 - (5*I)*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (6*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (8*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - (7*I)*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (8*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (9*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (4*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + I*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/2]*Sech[(10*m1 + (11*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (6*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (8*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5] - 
        ((-1)^(7/10)*((E^((7*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (1/2 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(1/2 - (I*m2)/Pi) + (1/2 - ((I/2)*m2)/Pi)*(5*m1 + 
                 (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/
            (40*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(1/2 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) - 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (1/2 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(1/2 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (1/2 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi))) + 
           (E^((1/2 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (1/2 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(1/2 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(1/2 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(1/2 - (I*m2)/Pi)*Pi)))))/Sqrt[5] + 
        (I*((E^((7*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[m1/2]*Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 - (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (2*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((5*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (2*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((5*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]^2)/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((5*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 - (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (4*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (4*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(-5*m1 + (4*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((3*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (4*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((9*m2)/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((3*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((5*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (2*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((3*m2)/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (4*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (2*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - (I*m2)/Pi)*(-5*m1 + (2*I)*Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(-5*m1 + (2*I)*Pi)/2]*
             Sech[(10*m1 + (5*I)*Pi)/10])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((3*m2)/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (4*I)*Pi)/10]*Sech[(5*m1 - (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(((-1/2*I)*m2*(-5*m1 + (6*I)*Pi))/Pi + I*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (6*I)*Pi))*Sech[(10*m1 + I*Pi)/10]*
             Sech[(-5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
             Sech[(5*m1 + (6*I)*Pi)/10])/(100*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^(m2/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((9*m2)/2 + (3*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^(m2/2 + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (4*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(m2/2 + (7*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (6*I)*Pi)/10]*Sech[(5*m1 + (6*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) + (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + I*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (6*I)*Pi)/10]*
             Sech[(5*m1 + (6*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((((5*I)/2)*m1*m2)/Pi + (5*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/10])/(40*Sqrt[5]*
             (1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^(-5*m1*(7/10 - (I*m2)/Pi) + (7/10 - ((I/2)*m2)/Pi)*
                (5*m1 + (5*I)*Pi))*Sech[(5*m1)/2]*Sech[(10*m1 + (7*I)*Pi)/
               10])/(40*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(m2/2 + (9*I)*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 + (6*I)*Pi)/10]*Sech[(5*m1 - (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^(((-1/2*I)*m2*(-5*m1 + (8*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (8*I)*Pi))*Sech[(10*m1 - I*Pi)/10]*
             Sech[(-5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((9*m2)/2 + I*(7/10 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(5*m1 - (2*I)*Pi)/10]*Sech[(5*m1 + (8*I)*Pi)/10])/
            (100*Sqrt[5]*(1 + E^(5*m2))*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*
                Pi))) - (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (3*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (4*I)*Pi)/10]*
             Sech[(5*m1 + (8*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^(((-1/2*I)*m2*(-5*m1 + (10*I)*Pi))/Pi + (5*I)*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (-5*m1 + (10*I)*Pi))*Sech[(10*m1 - (3*I)*Pi)/10]*
             Sech[(-5*m1 + (10*I)*Pi)/2])/(40*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (5*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 + (2*I)*Pi)/10]*
             Sech[(5*m1 + (10*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) - 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[m1/2]*Sech[(5*m1 + (12*I)*Pi)/2])/
            (20*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (9*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (3*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (7*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (5*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (5*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (7*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) - 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + (3*I)*
                (7/10 - ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (9*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7*m2)/2 - ((I/2)*m2*(5*m1 + (5*I)*Pi))/Pi + I*(7/10 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(10*m1 + (11*I)*Pi)/10]*
             Sech[(5*m1 + (12*I)*Pi)/2])/(20*Sqrt[5]*(1 + E^(5*m2))*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (9*I)*
                (7/10 - (I*m2)/Pi)*Pi)*Sech[(5*m1 - (2*I)*Pi)/10]*
             Sech[(5*m1 + (14*I)*Pi)/2])/(20*Sqrt[5]*
             (1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi))) + 
           (E^((7/10 - ((I/2)*m2)/Pi)*(5*m1 + (5*I)*Pi) + (7/10 - (I*m2)/Pi)*
                (5*m1 + (5*I)*Pi) + (7*I)*(7/10 - (I*m2)/Pi)*Pi)*
             Sech[(5*m1 + (12*I)*Pi)/2]*Sech[(10*m1 + (17*I)*Pi)/2])/
            (4*Sqrt[5]*(1 - E^((10*I)*(7/10 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((10*I)*(7/10 - (I*m2)/Pi)*Pi)))))/Sqrt[5]))/Sqrt[5]))/
   Sqrt[5])/E^(((2*I)/5)*Pi)


==> anc/mathematica_files/k5_analytic/recursion_analytic_k4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28799,        747]
NotebookOptionsPosition[     28001,        726]
NotebookOutlinePosition[     28437,        743]
CellTagsIndexPosition[     28394,        740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->
  "(Local2) In[14]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->
  "(Local2) In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F9IU3EYxvGTaJk4oVCs7SRHDLOayxJmuCX8THNmuCZRMSaEtEzNWm1B
W9tYybIyxYpswSwrNSvTCEpv2lACF3ix1WlQW1Yu6Q+dEE1NWaPf+148fOC5
/GbWnKjSxzEMI6MDRf/en51PFYglR2EFPb3KZtDMadAStWMabP3cgh7TeuMX
qLHCCbSwslV1N00gyopTFeD38dV2UO1l0Uhgw8ADsUCu76tGXXfix/uobXue
ofYmEgDD8t3o8mWPfoB+NoCuertZny4RiELsQc9YedEaarF2Dv3Txm5ZS1Wm
5aOJkskW8E3PHOrPzvoI/nXJ0ZDf4pdQL+xwomFDcr1znUAuvitCJ90zRnDE
JzKB9bqkoJtay3Sh5YPfvoK+yIopUOY4Nwt2hUPo9MtEaSf8Pg7tlhttQ1TG
ZraDQ6VHXaD0tQPlnl8tGKZ6+u9vB2cMKWVgUPFThTZ21IHHE26jXFKTDYzy
n1BdbWwRHLXJlsBDrDd/hJq7GEKreNUR8EaKDj1s6XCCje2P0Q/anTcvZQhk
ZXGWC3Qn833gwcsx9Gle6kYvJ5Dft7rRvebTu8ArS+fRXk3pq63rBfLrXvUY
uPAkQb+NWvklHQ2e9EgHqPs3iXNBfiqvDhyNO4DOu8cyB6mznQF0okbONBTQ
XjllqLg5km2gZrBRtN1IjCZqw3A5qi7qt4ImzQvU2vPwGlgSDaP/AUqEYuc=

  "],
 CellLabel->
  "(Local2) In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK1", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"k", "*", "n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"zZp", "[", 
         RowBox[{"mM", ",", "0"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Pi]", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mM", "3"], 
                RowBox[{"3", "*", "k"}]], "+", 
               FractionBox[
                SuperscriptBox["mM", "2"], "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["1", 
                   RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}], 
            "]"}], "*", 
           SuperscriptBox["I", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mM", "2"], "2"], "-", "mM"}]], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Pi]", "*", "I", "*", "mM", "*", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mM", "2"], "-", "1"}], ")"}]}], 
              RowBox[{"6", "*", "k"}]]}], "]"}], "*", 
           SuperscriptBox["k", 
            RowBox[{"-", 
             FractionBox["mM", "2"]}]], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Pi]", "*", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "s"}], ")"}]}], "k"], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "1", ",", "mM"}], "}"}]}], "]"}]}], "//", 
          "FullSimplify"}], ")"}]}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"mM", ",", "1", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", 
          RowBox[{"0", ",", "nN"}], "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{"k", "*", "n"}]], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{
               RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{"1", ",", 
               RowBox[{"nN", "-", "1", "-", "n"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
              
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"aa", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "+", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aa", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"hH", "[", 
              RowBox[{"mM", ",", "nN"}], "]"}]}], "*", 
            RowBox[{"zZp", "[", 
             RowBox[{"mM", ",", "0"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"cc", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "-", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bb", "[", "1", "]"}], ",", 
              RowBox[{"cc", "[", "1", "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"PadRight", "[", 
            RowBox[{
             RowBox[{"PadLeft", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"aa", "[", "mM", "]"}], ",", 
                 RowBox[{"bb", "[", "mM", "]"}], ",", 
                 RowBox[{"cc", "[", "mM", "]"}]}], "}"}], ",", 
               RowBox[{"mM", "+", "1"}]}], "]"}], ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mM", ",", "2", ",", 
             RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"k", "-", "1"}], "]"}], ",", 
              RowBox[{"bb", "[", 
               RowBox[{"k", "-", "1"}], "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "*", 
           RowBox[{"zZ0", "[", 
            RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"iI", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "+", "1"}], ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "-", "1"}], ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["rR", 
            RowBox[{
             RowBox[{"-", "k"}], "*", "n"}]], "*", 
           RowBox[{"zZ0", "[", "n", "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nN"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", "mM", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mM", ",", "1", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matinv", "=", 
       RowBox[{"Inverse", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zZpNvec", "=", 
       RowBox[{"matinv", ".", "dvec"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ftemp", "=", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zZpNvec", "[", 
               RowBox[{"[", "mM", "]"}], "]"}], "*", 
              SuperscriptBox["rR", 
               RowBox[{"kK1", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a", "-", "1", "-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], "]"}], "=", 
               RowBox[{"TimeConstrained", "[", 
                RowBox[{
                 RowBox[{"FullSimplify", "[", 
                  RowBox[{"ftemp", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
                 RowBox[{"ftemp", "[", 
                  RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
             ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], "+", 
               RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"PutAppend", "[", 
               RowBox[{
                RowBox[{"f", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                  RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
                  RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                  ",", 
                  RowBox[{"ToString", "[", "nN", "]"}], ",", 
                  "\"\<_fSimplified_a\>\"", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                  "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"mM", ",", "nN"}], "]"}], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"f", "[", "a", "]"}], "*", 
              SuperscriptBox["rR", "a"]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
               RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}, {3.9213725479581842`*^9, 
   3.921372604800551*^9}, 3.921372797500881*^9, {3.9213728434189034`*^9, 
   3.921372978330101*^9}, {3.9213730874884577`*^9, 3.921373109140752*^9}, {
   3.9213732289232693`*^9, 3.921373249543482*^9}, {3.921373328933181*^9, 
   3.921373331587687*^9}, {3.921373519426632*^9, 3.9213735199116163`*^9}, {
   3.921373554131199*^9, 3.92137358157218*^9}, {3.921378931466496*^9, 
   3.9213789380576143`*^9}, {3.921378969851542*^9, 3.921379111395505*^9}, {
   3.921379197031418*^9, 3.921379336758189*^9}, {3.921379371513361*^9, 
   3.9213795831387377`*^9}, 3.9213803942827387`*^9, 3.9213804453965387`*^9, {
   3.921388388477775*^9, 3.921388392072205*^9}},
 CellLabel->
  "(Local2) In[5]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:42:29\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 18:42:29"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213884591788273`*^9, 3.921388526616105*^9, 
  3.9213889505913153`*^9},
 CellLabel->
  "During evaluation of (Local2) \
In[5]:=",ExpressionUUID->"a2876fbc-368d-4e30-86d8-4700999e4bdb"]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 229, 5, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[790, 27, 279, 6, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1072, 35, 1302, 30, 136, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2399, 69, 24746, 636, 1701, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[27148, 707, 837, 16, 24, "Print",ExpressionUUID->"a2876fbc-368d-4e30-86d8-4700999e4bdb"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k5_analytic/sample_results/ZkM_k5_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/20


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_a0.m <==
(Root[1 - 5*#1 + 125*#1^4 & , 4, 0]*
  ((-1)^(2/5)*(-2 + Sqrt[5] - 2*Cosh[m2] + 
     2*Cosh[m1]*(-1 + (-1 + Sqrt[5])*Cosh[m2]))*
    ((-1)^(2/5)*Cosh[(m1 - m2)/2] + Cosh[(m1 + m2)/2]) + 
   25*(Cosh[(m1 - m2)/2] + (-1)^(4/5)*Cosh[(m1 + m2)/2])*
    Root[1 - 5*#1 + 125*#1^4 & , 4, 0]^2)*Sech[m1/2]*Sech[m2/2])/
 ((-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M1_N1_fSimplified_am5.m <==
((-1)^(1/5)*Root[1 - 5*#1 + 125*#1^4 & , 3, 0]*Root[1 - 5*#1 + 125*#1^4 & , 
   4, 0]*Sech[m1/2]*Sech[m2/2])/
 (20*Sqrt[5]*(-(Root[1 - 5*#1 + 125*#1^4 & , 4, 0]*
     (-Root[1 - 5*#1 + 125*#1^4 & , 3, 0] + 
      ((-1)^(1/5)*(-2*Cosh[(m1 - m2)/2] - 2*E^(((2*I)/5)*Pi)*
          Cosh[(m1 + m2)/2])*(-2*Cosh[(m1 - m2)/2] - 2*E^(((4*I)/5)*Pi)*
          Cosh[(m1 + m2)/2])*Root[1 - 5*#1 + 125*#1^4 & , 4, 0])/Sqrt[5])) - 
   ((-1)^(4/5)*(-2*Cosh[(m1 - m2)/2] - (2*Cosh[(m1 + m2)/2])/
       E^(((2*I)/5)*Pi))*(((-1)^(4/5)*((-2*(-1)^(2/5)*Cosh[(m1 - m2)/2])/5 - 
         (2*(-1)^(2/5)*E^(((2*I)/5)*Pi)*Cosh[(m1 + m2)/2])/5))/Sqrt[5] + 
      (-2*Cosh[(m1 - m2)/2] - (2*Cosh[(m1 + m2)/2])/E^(((4*I)/5)*Pi))*
       Root[1 - 5*#1 + 125*#1^4 & , 3, 0]*
       (-Root[1 - 5*#1 + 125*#1^4 & , 3, 0] + 
        ((-1)^(1/5)*(-2*Cosh[(m1 - m2)/2] - 2*E^(((2*I)/5)*Pi)*
            Cosh[(m1 + m2)/2])*(-2*Cosh[(m1 - m2)/2] - 2*E^(((4*I)/5)*Pi)*
            Cosh[(m1 + m2)/2])*Root[1 - 5*#1 + 125*#1^4 & , 4, 0])/Sqrt[5])))/
    Sqrt[5]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_a0.m <==
(Root[1 - 5*#1 + 125*#1^4 & , 3, 0]*(5 + Root[125 + 50*#1^2 + #1^4 & , 2, 
    0] + 20*Sqrt[5]*((1 + (-1)^(2/5))*Cosh[m1] + (-1)^(4/5)*Cosh[m1 - m2] + 
     Cosh[m2] + (-1)^(2/5)*Cosh[m2] - (-1)^(3/5)*Cosh[m1 + m2])*
    Root[1 - 5*#1 + 125*#1^4 & , 3, 0])*Root[1 - 5*#1 + 125*#1^4 & , 4, 0]*
  Sech[m1/2]*Sech[m2/2])/(4*(-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M2_N1_fSimplified_am5.m <==
(Root[1 + 10*#1^2 - 25*#1^3 + 25*#1^4 & , 1, 0]*
  (1 + (-1)^(2/5) + (-1 + (-1)^(2/5))*Tanh[m1/2]*Tanh[m2/2]))/
 ((-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_a0.m <==
(Root[1 - 5*#1 + 10*#1^2 + 25*#1^4 & , 4, 0]*
  (1 + (-1)^(2/5) - (-1 + (-1)^(2/5))*Tanh[m1/2]*Tanh[m2/2]))/
 ((-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M3_N1_fSimplified_am5.m <==
(Root[1 - 5*#1 + 125*#1^4 & , 3, 0]*Root[1 - 5*#1 + 125*#1^4 & , 4, 0]*
  (5 + Root[125 + 50*#1^2 + #1^4 & , 1, 0] - 
   20*Sqrt[5]*((-1 + (-1)^(3/5))*Cosh[m1] + (-1)^(1/5)*Cosh[m1 - m2] + 
     (-1 + (-1)^(3/5))*Cosh[m2] - (-1)^(2/5)*Cosh[m1 + m2])*
    Root[1 - 5*#1 + 125*#1^4 & , 4, 0])*Sech[m1/2]*Sech[m2/2])/
 (4*(-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_a0.m <==
((-1 + Root[5 + 10*#1^2 + #1^4 & , 2, 0])*Sech[(5*m1)/2]*Sech[(5*m2)/2])/
 (4*(-5 + Sqrt[5]))


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k5_analytic/sample_results/ZprimekM_k5_M4_N1_fSimplified_am5.m <==
(5*Root[1 - 5*#1 + 125*#1^4 & , 3, 0]*
  ((2*(-1)^(1/5)*(Cosh[(m1 - m2)/2] + (-1)^(2/5)*Cosh[(m1 + m2)/2]))/
    Sqrt[5] + 2*(Cosh[(m1 - m2)/2] - (-1)^(1/5)*Cosh[(m1 + m2)/2])*
    (I*Sqrt[2 - 2/Sqrt[5]]*(1 + Cosh[m1 + m2]) + Root[5 - 5*#1 + #1^4 & , 3, 
      0] + (1 + Cosh[m1 - m2])*Root[16 - 10*#1^3 + 5*#1^4 & , 1, 0] + 
     (Cosh[m1] + Cosh[m2])*Root[16 - 10*#1^3 + 5*#1^4 & , 3, 0])*
    Root[1 - 5*#1 + 125*#1^4 & , 3, 0])*Sech[m1/2]*Sech[m2/2])/
 (2*(-5 + Sqrt[5])*(1 - 2*Cosh[m1] + 2*Cosh[2*m1])*
  (1 - 2*Cosh[m2] + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/comparison_with_201207211v2_k6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     42856,        824]
NotebookOptionsPosition[     40557,        784]
NotebookOutlinePosition[     40992,        801]
CellTagsIndexPosition[     40949,        798]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8012086633679028`*^9, 3.80120866423242*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8156872743119307`*^9, 3.815687279577326*^9}, {
  3.906019650735695*^9, 3.9060196546296997`*^9}, {3.92136918023391*^9, 
  3.921369193568749*^9}, {3.921373653290422*^9, 3.921373659843775*^9}, {
  3.921379793111834*^9, 3.9213797933053827`*^9}, {3.921380064816312*^9, 
  3.921380066200364*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prec", "=", "2000"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369387157776*^9, 3.9213693891604347`*^9}, {
  3.9213694771217823`*^9, 3.921369477348712*^9}, {3.921379808042251*^9, 
  3.921379808188315*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", "=", "6"}], ";"}]], "Input",
 CellChangeTimes->{{3.9213797207373962`*^9, 3.921379721218865*^9}, {
  3.921380271463255*^9, 3.921380271785537*^9}, {3.921388737735273*^9, 
  3.921388763966756*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9213828467636766`*^9, 3.921382851026888*^9}, {
  3.9213840288196907`*^9, 3.921384033910145*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "=", "0"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373888170843*^9, 3.921373889722134*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"old", "=", 
       RowBox[{"Import", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", 
          "\"\<_exactvalues/230715_Z_k\>\"", ",", 
          RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
          RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], "]"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"flist", "[", "a", "]"}], "=", 
           RowBox[{
            RowBox[{"ReadList", "[", 
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<ZkM_k\>\"", ",", 
               RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
               RowBox[{"ToString", "[", "nN", "]"}], ",", 
               "\"\<_fSimplified_a\>\"", ",", 
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                 RowBox[{"ToString", "[", "a", "]"}], ",", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<m\>\"", ",", 
                   RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
               "\"\<.m\>\""}], "]"}], "]"}], "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rR", "=", 
       RowBox[{"I", "*", 
        RowBox[{"Exp", "[", 
         FractionBox[
          RowBox[{"I", "*", "m1", "*", "m2"}], 
          RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"new", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"flist", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"m1", "\[Rule]", 
               SqrtBox["2"]}], ",", 
              RowBox[{"m2", "\[Rule]", 
               SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "1"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.9213737175023403`*^9}, {3.921379660326858*^9, 
   3.921379693616268*^9}, {3.921379748655628*^9, 3.921379752322425*^9}, {
   3.9213797880689373`*^9, 3.921379788343829*^9}, {3.921379827518139*^9, 
   3.9213798280950317`*^9}, {3.92137995991004*^9, 3.921379960444335*^9}, {
   3.921380358114607*^9, 3.921380358433679*^9}, {3.921381681252233*^9, 
   3.921381700336759*^9}, {3.921382868013351*^9, 3.9213828717294607`*^9}, 
   3.921383260933893*^9, 3.921383999788741*^9, {3.9213843077509193`*^9, 
   3.921384308322283*^9}, {3.921388272280302*^9, 3.921388272511853*^9}, {
   3.921388638448987*^9, 3.92138863871982*^9}, {3.921388739463521*^9, 
   3.9213887397499647`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"+\\\", FractionBox[RowBox[{\\\"2\\\", \\\" \\\", \\\"\
\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"2\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", FractionBox[RowBox[{\\\"3\\\", \\\" \\\", \
SqrtBox[\\\"3\\\"]}], \\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"5\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"7\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"9\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[RowBox[{\\\"11\\\", \\\" \\\", SqrtBox[\\\"3\\\"]}], \
\\\"2\\\"]]}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Cosh\\\", \\\"[\\\", FractionBox[SqrtBox[\\\"3\\\"], \\\"2\\\"], \
\\\"]\\\"}]}], RowBox[{RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"-\\\", FractionBox[\\\"1\\\", \
SqrtBox[\\\"2\\\"]]}]], \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"-\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]]}], \\\")\\\"}]}]]}]\\).\"", 2, 9, 1, 
   21546245823789893577, "Local4"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9213886478116302`*^9, 3.921388789371142*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"ab6c94f7-85d0-4f72-9c23-b26ef86bdbe5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   "0``2049.042339555897"}],
  SequenceForm["N=", 1, "    ", 0``2049.042339555897],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921379713313788*^9, 3.921379722619216*^9}, 3.9213798041258507`*^9, 
   3.921379845382408*^9, 3.921380289136887*^9, 3.921380360025488*^9, 
   3.9213805665375357`*^9, 3.921381703372437*^9, 3.921382159212922*^9, 
   3.921382583609398*^9, 3.921382872313468*^9, 3.92138326532036*^9, 
   3.921384004034574*^9, 3.921384035226501*^9, 3.9213843124035597`*^9, 
   3.921384354614373*^9, 3.9213882636717863`*^9, 3.921388647850748*^9, 
   3.921388789380584*^9},
 CellLabel->
  "During evaluation of \
In[9]:=",ExpressionUUID->"b20f7c3b-7ca4-4704-b868-23e766d36922"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"M", "\[GreaterEqual]", "1"}], "*)"}]], "Input",
 CellChangeTimes->{{3.921373880149262*^9, 3.921373883512147*^9}},
 CellLabel->
  "(Local6) In[10]:=",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"old", "=", 
           RowBox[{"Import", "[", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", 
              "\"\<_exactvalues/230715_Z_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
              RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", ",", 
              RowBox[{"ToString", "[", "nN", "]"}], ",", "\"\<.m\>\""}], 
             "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "=", 
               RowBox[{
                RowBox[{"ReadList", "[", 
                 RowBox[{"StringJoin", "[", 
                  RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                   RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                   ",", 
                   RowBox[{"ToString", "[", "nN", "]"}], ",", 
                   "\"\<_fSimplified_a\>\"", ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                   "\"\<.m\>\""}], "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"rR", "=", 
           RowBox[{"I", "*", 
            RowBox[{"Exp", "[", 
             FractionBox[
              RowBox[{"I", "*", "m1", "*", "m2"}], 
              RowBox[{"2", "*", "\[Pi]"}]], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"new", "=", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Exp", "[", 
                RowBox[{"\[Pi]", "*", "I", "*", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox[
                    SuperscriptBox["mM", "3"], 
                    RowBox[{"3", "*", "k"}]], "+", 
                   FractionBox[
                    SuperscriptBox["mM", "2"], "2"], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                    FractionBox["1", "2"], "-", 
                    FractionBox["1", 
                    RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}],
                 "]"}], "*", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", 
                  RowBox[{"Exp", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"m1", "+", "m2"}], "2"]}], "]"}]}], ")"}], 
                RowBox[{"mM", "*", "nN"}]]}], ")"}], 
             RowBox[{"-", "1"}]], "*", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"flist", "[", "a", "]"}], "*", 
               SuperscriptBox["rR", "a"]}], ",", 
              RowBox[{"{", 
               RowBox[{"a", ",", 
                RowBox[{"-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
                RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Print", "[", 
           RowBox[{
           "\"\<N=\>\"", ",", "nN", ",", "\"\<  M=\>\"", ",", "mM", ",", 
            "\"\<    \>\"", ",", 
            RowBox[{"N", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"old", "/", "new"}], "-", "1"}], "/.", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"m1", "\[Rule]", 
                   SqrtBox["2"]}], ",", 
                  RowBox[{"m2", "\[Rule]", 
                   SqrtBox["3"]}]}], "}"}]}], ")"}], ",", "prec"}], "]"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "1"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.921369175415217*^9, 3.9213692231423283`*^9}, {
   3.921369255859758*^9, 3.921369416833926*^9}, {3.9213694886699953`*^9, 
   3.921369492282576*^9}, {3.921373607157785*^9, 3.9213736319009733`*^9}, {
   3.921373667994503*^9, 3.92137385298001*^9}, {3.921379725774357*^9, 
   3.9213798318687563`*^9}, {3.921379963007313*^9, 3.921379963341866*^9}, {
   3.921380362344358*^9, 3.921380362630067*^9}, {3.9213816780827713`*^9, 
   3.9213816783283*^9}, 3.9213817113812027`*^9, {3.9213821324639874`*^9, 
   3.921382139239827*^9}, {3.921382171629242*^9, 3.921382216299943*^9}, {
   3.921382875878936*^9, 3.9213828794416513`*^9}, {3.921383267424405*^9, 
   3.9213832677662077`*^9}, {3.921384010714335*^9, 3.9213840110367193`*^9}, {
   3.9213840470839*^9, 3.9213840487541113`*^9}, 3.921384313349205*^9, {
   3.921388274018971*^9, 3.921388274254201*^9}, {3.921388640923654*^9, 
   3.921388641184636*^9}, {3.921388741772271*^9, 3.9213887420609627`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"3\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\")\\\"}]}], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"12\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"6\\\", \\\" \\\", SqrtBox[\\\"6\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]]}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{FractionBox[\\\"1\\\", \\\"12\\\"], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}], \\\" \\\", \\\"\[Pi]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"-\\\", RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\
\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"9\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{\\\"12\\\", \\\" \\\", SqrtBox[\\\"6\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"3\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}]}]]}], \\\")\\\"}]}], \
RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\
\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \
\\\"/\\\", \\\"18\\\"}]], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \
\\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}]], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], RowBox[{\\\"4\\\", \
\\\" \\\", SqrtBox[\\\"6\\\"]}]]}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"9\\\"}]], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\
\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \\\")\\\"}]}], \
RowBox[{\\\"72\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", RowBox[{\\\"(\\\
\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\
\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}]]}]\\).\
\"", 2, 10, 2, 21546245823789893577, "Local4"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.921388791089932*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"20e9705f-06fc-4933-a7c8-e1230c5c0b2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.807769929051", "+", 
    RowBox[{"0``2047.8098758897227", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 1, "    ", 
   Complex[0``2047.807769929051, 0``2047.8098758897227]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.9213887910967703`*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"0338d9bd-475c-4258-8967-dfc1b3cb2a05"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{\\\"\[ImaginaryI]\\\", \\\" \\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"\[ImaginaryI]\\\"}], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\
\"6\\\"}]]}], \\\")\\\"}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"36\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \\\")\\\"}], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\"\
\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"72\\\", \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\")\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]], \\\"+\\\", FractionBox[RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
RowBox[{\\\"72\\\", \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\
\"\[RightSkeleton]\\\"}]}]], \\\"-\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"4\\\"}]], \\\" \\\
\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{\\\"-\\\", \
RowBox[{\\\"Sech\\\", \\\"[\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\
\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\
\"]\\\"}]}], \\\"+\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"8\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"+\\\", RowBox[{SuperscriptBox[\\\"\[ExponentialE]\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]}], \\\")\\\"}]}], RowBox[{\\\"72\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"3\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}]}]]}], \\\")\\\"}]}], RowBox[{RowBox[{FractionBox[\\\"1\\\", \
\\\"12\\\"], \\\" \\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"5\\\", \\\"/\\\", \\\"9\\\"}]], \\\" \\\
\", SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \
\\\"3\\\"}], \\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\
\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\
\[RightSkeleton]\\\"}], \\\"]\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"Times\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\"]\\\"}], \\\"+\\\", RowBox[{RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Cosh\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"3\\\", \
\\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}], \\\" \\\", \
RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"3\\\", \\\" \\\", \
RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \
\\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\"]\\\"}]}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"9\\\"}]], \\\" \\\
\", RowBox[{\\\"(\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], \\\")\\\"}]}], RowBox[{\\\"144\\\", \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \
\\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}]]}]\\).\"", 2, 10, 3, 
   21546245823789893577, "Local4"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.921388791159717*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"eac70e93-bf47-481c-a0de-0b6d634ebd55"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2047.5233076421785", "+", 
    RowBox[{"0``2047.5416333686553", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 2, "    ", 
   Complex[0``2047.5233076421785, 0``2047.5416333686553]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388791167554*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"a6a38e79-85b2-49bb-b200-974ff0566dab"],

Cell[BoxData[
 TemplateBox[{
  "N", "meprec", 
   "\"Internal precision limit $MaxExtraPrecision = \\!\\(\\*RowBox[{\\\"50.`\
\\\"}]\\) reached while evaluating \\!\\(\\*RowBox[{RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"4\\\"}]], \\\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\
\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\"4\\\"}]], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SuperscriptBox[RowBox[{\\\"(\\\", \
RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \\\"/\\\", \\\
\"3\\\"}]], \\\"+\\\", SuperscriptBox[RowBox[{\\\"(\\\", RowBox[{\\\"-\\\", \
\\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"2\\\", \\\"/\\\", \\\"3\\\"}]]}], \\\")\
\\\"}], \\\" \\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{FractionBox[\\\"1\\\", SqrtBox[\\\"2\\\"]], \\\"+\\\", \
RowBox[{FractionBox[\\\"1\\\", \\\"2\\\"], \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}]}]]}], RowBox[{\\\"36\\\", \\\" \\\", SqrtBox[\\\"6\\\"], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", SuperscriptBox[\\\
\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]]}], \
\\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", \
SuperscriptBox[\\\"\[ExponentialE]\\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}]]}], \\\")\\\"}]}]], \\\"+\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"72\\\", \\\" \\\", \
SqrtBox[\\\"6\\\"], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", SuperscriptBox[\\\"\[ExponentialE]\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]]}], \\\
\")\\\"}]}]], \\\"-\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\
\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}]], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"-\\\", RowBox[{\\\"\[LeftSkeleton]\
\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\\\", \
FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"1\\\", \\\"\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\
\\\", \\\"\[RightSkeleton]\\\"}]], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
SqrtBox[\\\"6\\\"]], \\\"-\\\", FractionBox[RowBox[{SuperscriptBox[RowBox[{\\\
\"(\\\", RowBox[{\\\"-\\\", \\\"1\\\"}], \\\")\\\"}], RowBox[{\\\"1\\\", \
\\\"/\\\", \\\"12\\\"}]], \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"72\\\", \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}]], \\\"+\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"+\
\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}]]}], \\\")\\\"}]}], SqrtBox[\\\"6\\\"]]}], \
\\\")\\\"}]}], RowBox[{RowBox[{\\\"-\\\", FractionBox[RowBox[{SuperscriptBox[\
\\\"\[ExponentialE]\\\", RowBox[{RowBox[{\\\"-\\\", \\\"3\\\"}], \\\" \\\", \
\\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Power\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]], \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{RowBox[{RowBox[{\\\"-\\\", \\\"4\\\"}], \
\\\" \\\", \\\"\[ImaginaryI]\\\", \\\" \\\", RowBox[{\\\"Power\\\", \
\\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\
\"}], \\\"]\\\"}]}], \\\"-\\\", RowBox[{\\\"6\\\", \\\" \\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}]}], \
\\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", RowBox[{\\\"Plus\\\", \\\"[\\\", \
RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\
\\\"}], \\\" \\\", RowBox[{\\\"Csch\\\", \\\"[\\\", RowBox[{\\\"\
\[LeftSkeleton]\\\", \\\"1\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}]}], \
\\\")\\\"}]}], RowBox[{\\\"72\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\" \\\", \
RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\
\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"2\\\", \\\"\[RightSkeleton]\\\"}], \
\\\"]\\\"}]}], \\\")\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}], \\\"+\
\\\", FractionBox[RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \\\"\
\[RightSkeleton]\\\"}], RowBox[{\\\"72\\\", \\\" \\\", SqrtBox[\\\"2\\\"], \\\
\" \\\", RowBox[{\\\"\[LeftSkeleton]\\\", \\\"1\\\", \
\\\"\[RightSkeleton]\\\"}], \\\" \\\", RowBox[{\\\"(\\\", RowBox[{\\\"1\\\", \
\\\"+\\\", RowBox[{\\\"Times\\\", \\\"[\\\", RowBox[{\\\"\[LeftSkeleton]\\\", \
\\\"2\\\", \\\"\[RightSkeleton]\\\"}], \\\"]\\\"}]}], \\\")\\\"}]}]]}]]}]\\).\
\"", 2, 10, 4, 21546245823789893577, "Local4"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.92138879128555*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"6b1a5727-41f5-4151-b10a-51b0a699203f"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"N\\\", \\\"::\\\", \
\\\"meprec\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 10, 5, 21546245823789893577, "Local4"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.92138865493637*^9, 3.921388791295875*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"2e17df4a-a2e3-47a2-b5e1-bb7d9c65f027"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.9718386495344", "+", 
    RowBox[{"0``2046.9722458671472", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 3, "    ", 
   Complex[0``2046.9718386495344, 0``2046.9722458671472]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388791300239*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"810902e1-25d5-4e6e-86b1-a96375a02124"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.504888297458", "+", 
    RowBox[{"0``2046.5050331340776", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 4, "    ", 
   Complex[0``2046.504888297458, 0``2046.5050331340776]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388791528162*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"b4589f5b-ac42-469b-8803-594a5124d46d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"  M=\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"    \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``2046.312176704736", "+", 
    RowBox[{"0``2046.3122532743876", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["N=", 1, "  M=", 5, "    ", 
   Complex[0``2046.312176704736, 0``2046.3122532743876]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.921369417260405*^9, {3.92136947943882*^9, 3.921369492618042*^9}, 
   3.921373640093294*^9, {3.921373695444998*^9, 3.9213737178058357`*^9}, {
   3.921373825631325*^9, 3.921373853661449*^9}, {3.9213797705358667`*^9, 
   3.92137977917628*^9}, 3.921379815330093*^9, 3.9213798472721767`*^9, 
   3.9213803648959618`*^9, 3.921380572474863*^9, 3.9213817123070517`*^9, 
   3.921382159660046*^9, {3.9213821912122383`*^9, 3.921382202635235*^9}, 
   3.921382879820643*^9, 3.9213832687517433`*^9, {3.9213840119359407`*^9, 
   3.9213840509169493`*^9}, 3.9213843945178537`*^9, 3.9213882779942303`*^9, 
   3.921388654944812*^9, 3.921388792025943*^9},
 CellLabel->
  "During evaluation of \
In[10]:=",ExpressionUUID->"1683eb18-4fc6-4bcf-9f11-4542d4e82791"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{840, 997},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2f999f67-173e-484f-8c4a-fb40005b77d5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 216, 4, 30, "Input",ExpressionUUID->"f6639f57-c1ad-4b95-bf1c-4a1fbbcd5002"],
Cell[777, 26, 514, 9, 30, "Input",ExpressionUUID->"93bc758f-9495-48d5-88fc-5aa609f8d335"],
Cell[1294, 37, 319, 6, 30, "Input",ExpressionUUID->"7b7e9095-65ee-42ae-af9e-384b89abdfa9"],
Cell[1616, 45, 311, 6, 30, "Input",ExpressionUUID->"735c4f85-dcfc-45fa-867a-67494c17e2f3"],
Cell[1930, 53, 1051, 34, 168, "Input",ExpressionUUID->"34a5a902-d332-41df-bfd0-c3c533906f2f"],
Cell[2984, 89, 218, 4, 30, "Input",ExpressionUUID->"cd8b0dd2-02fd-47c3-aae3-d1728a752544"],
Cell[CellGroupData[{
Cell[3227, 97, 4105, 93, 320, "Input",ExpressionUUID->"0bb32a5a-952c-43d1-8e51-fcb38046d077"],
Cell[7335, 192, 2533, 40, 117, "Message",ExpressionUUID->"ab6c94f7-85d0-4f72-9c23-b26ef86bdbe5"],
Cell[9871, 234, 983, 19, 25, "Print",ExpressionUUID->"b20f7c3b-7ca4-4704-b868-23e766d36922"]
}, Open  ]],
Cell[10869, 256, 245, 5, 30, "Input",ExpressionUUID->"e20e36bd-0540-4649-ab86-9a1863164e61"],
Cell[CellGroupData[{
Cell[11139, 265, 6223, 140, 476, "Input",ExpressionUUID->"c83fe79d-49c1-4dd0-88f7-c329dd77b5d4"],
Cell[17365, 407, 5041, 71, 123, "Message",ExpressionUUID->"20e9705f-06fc-4933-a7c8-e1230c5c0b2b"],
Cell[22409, 480, 1217, 22, 25, "Print",ExpressionUUID->"0338d9bd-475c-4258-8967-dfc1b3cb2a05"],
Cell[23629, 504, 5598, 80, 216, "Message",ExpressionUUID->"eac70e93-bf47-481c-a0de-0b6d634ebd55"],
Cell[29230, 586, 1217, 22, 25, "Print",ExpressionUUID->"a6a38e79-85b2-49bb-b200-974ff0566dab"],
Cell[30450, 610, 5929, 84, 260, "Message",ExpressionUUID->"6b1a5727-41f5-4151-b10a-51b0a699203f"],
Cell[36382, 696, 469, 10, 24, "Message",ExpressionUUID->"2e17df4a-a2e3-47a2-b5e1-bb7d9c65f027"],
Cell[CellGroupData[{
Cell[36876, 710, 1217, 22, 25, "Print",ExpressionUUID->"810902e1-25d5-4e6e-86b1-a96375a02124"],
Cell[38096, 734, 1215, 22, 25, "Print",ExpressionUUID->"b4589f5b-ac42-469b-8803-594a5124d46d"],
Cell[39314, 758, 1215, 22, 25, "Print",ExpressionUUID->"1683eb18-4fc6-4bcf-9f11-4542d4e82791"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M0_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
1


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M0_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((I/12)*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
   (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2) + (2*I)*E^((11*m2)/2)))/
 ((E^(-1/2*m1) + E^(m1/2))*(1 - E^(6*m2)))


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M0_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1/144*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
      (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2) + (2*I)*E^((11*m2)/2))^2/
    ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(6*m2))^2) - 
  (-(E^(m1/2)*(((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*
           Sech[(6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (2*I)*Pi)/12] - 
          (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (2*I)*Pi)/12] + 
          (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (4*I)*Pi)/12] + 
          (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-6*m1 - (6*I)*Pi)/12]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (2*I)*Pi)/12] + 
          (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (2*I)*Pi)/12] + (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (3*I)*Pi))*Sech[(6*m1 + (3*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (4*I)*Pi)/12] + 
          (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (6*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-6*m1 - (8*I)*Pi)/12]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (2*I)*Pi)/
             12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (2*I)*Pi)/12] + 
          (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (4*I)*Pi)/12] - 
          (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (6*I)*Pi)/12] + 
          (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (8*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (9*I)*Pi))*Sech[(6*m1 + (9*I)*Pi)/2]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (2*I)*Pi)/12] + 
          (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (4*I)*Pi)/12] + (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (5*I)*Pi))*Sech[(6*m1 + (5*I)*Pi)/2] - 
          (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (6*I)*Pi)/12] + 
          (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (8*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-6*m1 - (10*I)*Pi)/12]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (2*I)*Pi)/12] - 
          (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (4*I)*Pi)/12] + 
          (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (7*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
          (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (8*I)*Pi)/12] + 
          (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (10*I)*Pi)/12]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
         ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
          (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 - (2*I)*Pi)/12] + 
          (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (2*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
             Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] - 
          (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (4*I)*Pi)/12] + 
          (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(-6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (11*I)*Pi))*Sech[(6*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (6*I)*Pi))*Pi*
         (((2*I)*Sech[(6*m1 + I*Pi)/2])/E^((I*m2*(6*m1 + I*Pi))/Pi) - 
          ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2])/E^((I*m2*(6*m1 + (3*I)*Pi))/Pi) + 
          ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2])/E^((I*m2*(6*m1 + (5*I)*Pi))/Pi) - 
          (2*I)*E^m2*Sech[(-6*m1 + (7*I)*Pi)/2] - 
          ((2*I)*Sech[(6*m1 + (7*I)*Pi)/2])/E^((I*m2*(6*m1 + (7*I)*Pi))/Pi) + 
          (2*I)*E^(3*m2)*Sech[(-6*m1 + (9*I)*Pi)/2] + 
          ((2*I)*Sech[(6*m1 + (9*I)*Pi)/2])/E^((I*m2*(6*m1 + (9*I)*Pi))/Pi) - 
          (2*I)*E^(5*m2)*Sech[(-6*m1 + (11*I)*Pi)/2] - 
          ((2*I)*Sech[(6*m1 + (11*I)*Pi)/2])/E^((I*m2*(6*m1 + (11*I)*Pi))/
             Pi) + (2*I)*E^(7*m2)*Sech[(-6*m1 + (13*I)*Pi)/2] - 
          (2*I)*E^(9*m2)*Sech[(-6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*
           Sech[(-6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
         (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))) + 
    (((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
          Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
         (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + 
         (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (4*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] + 
         (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/12] + (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
            (-6*m1 + (3*I)*Pi))*Sech[(-6*m1 + (3*I)*Pi)/2] - 
         (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
         (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (6*I)*Pi)/12] + 
         (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (8*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
            (-6*m1 + (9*I)*Pi))*Sech[(-6*m1 + (9*I)*Pi)/2]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
          Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
         (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
         (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
            (-6*m1 + (7*I)*Pi))*Sech[(-6*m1 + (7*I)*Pi)/2] - 
         (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (8*I)*Pi)/12] + 
         (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (10*I)*Pi)/12]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
        ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
         (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*
            Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (4*I)*Pi)/12] + 
         (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
            (-6*m1 + (11*I)*Pi))*Sech[(-6*m1 + (11*I)*Pi)/2]))/
       ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Pi*
        (((2*I)*Sech[(-6*m1 + I*Pi)/2])/E^((I*m2*(-6*m1 + I*Pi))/Pi) - 
         ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2])/E^((I*m2*(-6*m1 + (3*I)*Pi))/
            Pi) + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2])/
          E^((I*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
         ((2*I)*Sech[(-6*m1 + (7*I)*Pi)/2])/E^((I*m2*(-6*m1 + (7*I)*Pi))/
            Pi) - (2*I)*E^m2*Sech[(6*m1 + (7*I)*Pi)/2] + 
         ((2*I)*Sech[(-6*m1 + (9*I)*Pi)/2])/E^((I*m2*(-6*m1 + (9*I)*Pi))/
            Pi) + (2*I)*E^(3*m2)*Sech[(6*m1 + (9*I)*Pi)/2] - 
         ((2*I)*Sech[(-6*m1 + (11*I)*Pi)/2])/E^((I*m2*(-6*m1 + (11*I)*Pi))/
            Pi) - (2*I)*E^(5*m2)*Sech[(6*m1 + (11*I)*Pi)/2] + 
         (2*I)*E^(7*m2)*Sech[(6*m1 + (13*I)*Pi)/2] - (2*I)*E^(9*m2)*
          Sech[(6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*
          Sech[(6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
   (4*(E^(-m1) - E^m1)*Pi))/2


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M1_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-((-1)^(3/4)/Sqrt[6])


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M1_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/6*((-1)^(1/12)*E^(m1/2 + m2/2))/(Sqrt[6]*(1 + E^m1)*
      (1 + E^m2)) - (E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/(12*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)))))/E^((I/12)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M1_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(3/4)*(-1/144*(E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
     (Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/12 - ((I/2)*m2)/Pi)*
        (6*m1 + (6*I)*Pi))*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]^
      2)/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
     Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/12 - ((I/2)*m2)/Pi)*
        (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
     Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
     Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
     Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
     Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]^
      2)/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
     Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/12 - ((I/2)*m2)/Pi)*
        (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
     Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*
     Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
     Sech[(6*m1 + (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (6*I)*Pi)/12]*Sech[(-6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
        (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
     Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
     Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + (7*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[m1]*Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + (5*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + (11*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + (3*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
     Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*
     Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12]*
     Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
     Sech[(6*m1 + (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(12*m1 - (8*I)*Pi)/12]*Sech[(-6*m1 + (9*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
        (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
     Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
        Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (9*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
     Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
    (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/(72*Sqrt[6]*(1 + E^m1)*(1 + E^m2)*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
     Sech[(6*m1 + (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + (5*I)*(1/12 - ((I/2)*m2)/Pi)*
        Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*Sech[(-6*m1 + (11*I)*Pi)/2])/
    (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
        (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
     Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
        Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
        Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
        (6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
     Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
    (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
        Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
   (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (11*I)*(1/12 - (I*m2)/Pi)*
        Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (17*I)*Pi)/2])/
    (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
   ((-1)^(1/12)*(-1/144*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2) + 
          (2*I)*E^((11*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
         (1 - E^(6*m2))^2) - 
      (-(E^(m1/2)*(((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[
                (6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[
                (6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (2*I)*Pi)/
                 12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                ((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (8*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (9*I)*Pi))*Sech[(6*m1 + (9*I)*Pi)/2]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[
                (6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (10*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] + (2*I)*E^
                ((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (7*I)*Pi))*
               Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (8*I)*Pi)/12] + 
              (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (10*I)*Pi)/12]))/((1 + E^((12*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
                Pi))) + ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/12] - (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (11*I)*Pi))*Sech[
                (6*m1 + (11*I)*Pi)/2]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/
                  Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (6*I)*Pi))*Pi*
             (((2*I)*Sech[(6*m1 + I*Pi)/2])/E^((I*m2*(6*m1 + I*Pi))/Pi) - 
              ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2])/E^((I*m2*(6*m1 + (3*I)*Pi))/
                 Pi) + ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (-6*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (7*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[
                (-6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + (9*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (9*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[
                (-6*m1 + (11*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (11*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (11*I)*Pi))/Pi) + (2*I)*E^(7*m2)*Sech[
                (-6*m1 + (13*I)*Pi)/2] - (2*I)*E^(9*m2)*Sech[
                (-6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*Sech[
                (-6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*
                (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (6*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (8*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (8*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (9*I)*Pi))*
              Sech[(-6*m1 + (9*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (8*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                (-6*m1 + (7*I)*Pi))*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (8*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                12] - (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (11*I)*Pi))*
              Sech[(-6*m1 + (11*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Pi*
            (((2*I)*Sech[(-6*m1 + I*Pi)/2])/E^((I*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2])/E^((I*m2*(-6*m1 + (3*I)*Pi))/
                Pi) + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (7*I)*Pi)/2])/E^((I*m2*(-6*m1 + (7*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (9*I)*Pi)/2])/E^((I*m2*(-6*m1 + (9*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(6*m1 + (9*I)*Pi)/2] - 
             ((2*I)*Sech[(-6*m1 + (11*I)*Pi)/2])/E^((I*m2*(-6*m1 + 
                  (11*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[(6*m1 + (11*I)*Pi)/
                2] + (2*I)*E^(7*m2)*Sech[(6*m1 + (13*I)*Pi)/2] - 
             (2*I)*E^(9*m2)*Sech[(6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*
              Sech[(6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(2*Sqrt[6])))/E^((I/12)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M2_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(2/3)*(-I + (-1)^(5/6)))/6


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M2_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-I)*(((-I + (-1)^(5/6))*E^(m1/2 + m2/2))/(36*(1 + E^m1)*(1 + E^m2)) - 
   ((-1)^(1/4)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
    (72*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   ((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
    (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   ((-1)^(3/4)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
      E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/
    (72*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
      E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/
    (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)))))/E^(((5*I)/6)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M2_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-I)*((E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
     (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/
    (864*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
     (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/
    (864*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
     (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(m1/2 + m2/2)*(-1/72*((-1)^(1/4)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/4)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)))))/
    (6*(1 + E^m1)*(1 + E^m2)) - 
   ((-1)^(1/4)*((E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/12 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/12 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
        Sech[(6*m1 + (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + (5*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*Sech[(-6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (1/12 - (I*m2)/Pi)*(-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (11*I)*(1/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
        Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
   ((-1)^(1/12)*((E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
          (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
        Sech[(6*m1 + (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + (5*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*Sech[(-6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (1/4 - (I*m2)/Pi)*(-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (11*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (17*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
   ((-1)^(3/4)*((E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (11*I)*(1/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
        Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6] - 
   ((-1)^(1/4)*((E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
          (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
          (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
      (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (11*I)*(1/4 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (17*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
   ((-I + (-1)^(5/6))*(-1/144*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - 
          (2*I)*E^((5*m2)/2) + (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2) + 
          (2*I)*E^((11*m2)/2))^2/((E^(-1/2*m1) + E^(m1/2))^2*
         (1 - E^(6*m2))^2) - 
      (-(E^(m1/2)*(((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[
                (6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[
                (6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (2*I)*Pi)/
                 12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                ((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (8*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (9*I)*Pi))*Sech[(6*m1 + (9*I)*Pi)/2]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[
                (6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (10*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] + (2*I)*E^
                ((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (7*I)*Pi))*
               Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (8*I)*Pi)/12] + 
              (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (10*I)*Pi)/12]))/((1 + E^((12*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
                Pi))) + ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/12] - (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (11*I)*Pi))*Sech[
                (6*m1 + (11*I)*Pi)/2]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/
                  Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (6*I)*Pi))*Pi*
             (((2*I)*Sech[(6*m1 + I*Pi)/2])/E^((I*m2*(6*m1 + I*Pi))/Pi) - 
              ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2])/E^((I*m2*(6*m1 + (3*I)*Pi))/
                 Pi) + ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (-6*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (7*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[
                (-6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + (9*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (9*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[
                (-6*m1 + (11*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (11*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (11*I)*Pi))/Pi) + (2*I)*E^(7*m2)*Sech[
                (-6*m1 + (13*I)*Pi)/2] - (2*I)*E^(9*m2)*Sech[
                (-6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*Sech[
                (-6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*
                (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (6*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (8*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (8*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (9*I)*Pi))*
              Sech[(-6*m1 + (9*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (8*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                (-6*m1 + (7*I)*Pi))*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (8*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                12] - (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (11*I)*Pi))*
              Sech[(-6*m1 + (11*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Pi*
            (((2*I)*Sech[(-6*m1 + I*Pi)/2])/E^((I*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2])/E^((I*m2*(-6*m1 + (3*I)*Pi))/
                Pi) + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (7*I)*Pi)/2])/E^((I*m2*(-6*m1 + (7*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (9*I)*Pi)/2])/E^((I*m2*(-6*m1 + (9*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(6*m1 + (9*I)*Pi)/2] - 
             ((2*I)*Sech[(-6*m1 + (11*I)*Pi)/2])/E^((I*m2*(-6*m1 + 
                  (11*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[(6*m1 + (11*I)*Pi)/
                2] + (2*I)*E^(7*m2)*Sech[(6*m1 + (13*I)*Pi)/2] - 
             (2*I)*E^(9*m2)*Sech[(6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*
              Sech[(6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/12))/E^(((5*I)/6)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M3_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/6*((-1)^(11/12)*(1 + (-1)^(1/3)))/Sqrt[6]


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M3_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(1/4)*(((-1)^(1/4)*((-1)^(1/3) + (-1)^(2/3))*E^(m1/2 + m2/2))/
    (36*Sqrt[6]*(1 + E^m1)*(1 + E^m2)) + 
   (((-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
      E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
    (72*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   ((-I + (-1)^(5/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12]))/(72*Sqrt[6]*
     (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   ((-1)^(5/12)*(-1/72*((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
   ((-I + (-1)^(1/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     (-(E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
      E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
      E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
      E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
      Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
    (72*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
   ((-1)^(1/12)*(((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
 E^(((11*I)/12)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M3_N2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((-1)^(1/4)*(-1/12*(E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      (-1/72*((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
            Pi)) + ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))))*
      (-(E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
       E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
       E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
       E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
       Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
     (Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
   (E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[m1/2] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
      E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
      E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
      E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
         (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
     (((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/
    (12*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
      E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
      E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
      E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
      6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
       Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
       Sech[(6*m1 - (10*I)*Pi)/12])*
     (((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/
    (12*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
   (E^(m1/2 + m2/2)*(-1/72*(((-1)^(1/3) + (-1)^(2/3))*
         E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
          E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-I + (-1)^(5/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/12 - ((I/2)*m2)/Pi)*
            (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
         E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
         E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
       (72*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(5/12)*(-1/72*((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
             Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi) + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (9*I)*Pi)/2]))/
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)) + 
         ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
            E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
            E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
            6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
             Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (10*I)*Pi)/12]))/
          (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
            E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
            E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
             Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-I + (-1)^(1/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        (-(E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (72*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
            E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
            E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
          (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
            E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
            E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
             Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         ((-1)^(5/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
            E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
            E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
            Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (6*I)*Pi) + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (11*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
            E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
            E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
            Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
                (6*m1 + (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (11*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/12)*(((-1)^(1/12)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (6*I)*Pi) + (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (9*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(1/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(1/4)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
            E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
            E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
            Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
                (6*m1 + (6*I)*Pi) + (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (11*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
            E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
            E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
            E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
            Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
                (6*m1 + (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 + (11*I)*Pi)/2]))/
          (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
    (6*(1 + E^m1)*(1 + E^m2)) + (((-1)^(1/3) + (-1)^(2/3))*
     ((E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/12 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/12 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
        Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
        Sech[(6*m1 + (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + (5*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*Sech[(-6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (1/12 - (I*m2)/Pi)*(-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (11*I)*(1/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
        Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi)))))/6 - 
   ((-I + (-1)^(5/6))*((E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 - (4*I)*Pi)/12]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (11*I)*(1/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
        Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi)))))/6 - 
   ((-1)^(5/12)*((E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(5/12 - ((I/2)*m2)/Pi)*
           Pi)*(E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
        (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
       (864*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
        (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
            (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
         E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
       (864*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
      ((-1)^(5/12)*((E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/4)*((E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
             (5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (3*I)*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6] - 
      ((-1)^(1/4)*((E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] - 
      ((-1)^(3/4)*((E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] + 
   ((-1)^(1/4)*((-1)^(1/3) + (-1)^(2/3))*
     (-1/144*((-2*I)*E^(m2/2) + (2*I)*E^((3*m2)/2) - (2*I)*E^((5*m2)/2) + 
          (2*I)*E^((7*m2)/2) - (2*I)*E^((9*m2)/2) + (2*I)*E^((11*m2)/2))^2/
        ((E^(-1/2*m1) + E^(m1/2))^2*(1 - E^(6*m2))^2) - 
      (-(E^(m1/2)*(((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + I*Pi))*Sech[
                (6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(-6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (3*I)*Pi))*Sech[
                (6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (2*I)*Pi)/
                 12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] - (2*I)*E^
                ((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (8*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (9*I)*Pi))*Sech[(6*m1 + (9*I)*Pi)/2]))/
            ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] + (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (5*I)*Pi))*Sech[
                (6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(-6*m1 - (6*I)*Pi)/12] + (2*I)*E^((3*I)*
                 (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (8*I)*Pi)/12] - 
              (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (10*I)*Pi)/
                 12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (4*I)*Pi)/12] + (2*I)*E^
                ((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/
                 12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (7*I)*Pi))*
               Sech[(6*m1 + (7*I)*Pi)/2] - (2*I)*E^((9*I)*(-1/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + (8*I)*Pi)/12] + 
              (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (10*I)*Pi)/12]))/((1 + E^((12*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
                Pi))) + ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
             ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
              (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (2*I)*Pi)/12] - (2*I)*E^
                (I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 - (4*I)*Pi)/12] - 
              (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (-6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(-6*m1 + (6*I)*Pi)/12] - (12*I)*E^
                ((-1/12 - ((I/2)*m2)/Pi)*(6*m1 + (11*I)*Pi))*Sech[
                (6*m1 + (11*I)*Pi)/2]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/
                  Pi)*Pi))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (6*I)*Pi))*Pi*
             (((2*I)*Sech[(6*m1 + I*Pi)/2])/E^((I*m2*(6*m1 + I*Pi))/Pi) - 
              ((2*I)*Sech[(6*m1 + (3*I)*Pi)/2])/E^((I*m2*(6*m1 + (3*I)*Pi))/
                 Pi) + ((2*I)*Sech[(6*m1 + (5*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (5*I)*Pi))/Pi) - (2*I)*E^m2*Sech[
                (-6*m1 + (7*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (7*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (7*I)*Pi))/Pi) + (2*I)*E^(3*m2)*Sech[
                (-6*m1 + (9*I)*Pi)/2] + ((2*I)*Sech[(6*m1 + (9*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (9*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[
                (-6*m1 + (11*I)*Pi)/2] - ((2*I)*Sech[(6*m1 + (11*I)*Pi)/2])/E^
                ((I*m2*(6*m1 + (11*I)*Pi))/Pi) + (2*I)*E^(7*m2)*Sech[
                (-6*m1 + (13*I)*Pi)/2] - (2*I)*E^(9*m2)*Sech[
                (-6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*Sech[
                (-6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
             (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))) + 
        (((-1/36*I)*E^((7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + I*Pi))*
              Sech[(-6*m1 + I*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - (2*I)*E^((9*I)*
                (-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                12]))/((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (3*I)*Pi))*
              Sech[(-6*m1 + (3*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (6*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (8*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                12] - (2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (8*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (9*I)*Pi))*
              Sech[(-6*m1 + (9*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
          ((I/36)*E^((11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((2*I)*E^((11*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (5*I)*Pi))*
              Sech[(-6*m1 + (5*I)*Pi)/2] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (8*I)*Pi)/12] - (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*
                Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (2*I)*Pi)/12] - (2*I)*E^((5*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
             (2*I)*E^((7*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (6*I)*Pi)/12] - (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*
                (-6*m1 + (7*I)*Pi))*Sech[(-6*m1 + (7*I)*Pi)/2] - 
             (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (8*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (10*I)*Pi)/12]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/36)*E^((5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Pi*
            ((-2*I)*E^((5*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] + 
             (2*I)*E^((3*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 - (2*I)*Pi)/12] + (2*I)*E^((7*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
             (2*I)*E^(I*(-1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                12] - (2*I)*E^((9*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi)*
              Sech[(6*m1 + (4*I)*Pi)/12] + (2*I)*E^((11*I)*(-1/12 - 
                 ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
             (12*I)*E^((-1/12 - ((I/2)*m2)/Pi)*(-6*m1 + (11*I)*Pi))*
              Sech[(-6*m1 + (11*I)*Pi)/2]))/
           ((1 + E^((12*I)*(-1/12 - ((I/2)*m2)/Pi)*Pi))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
          ((I/6)*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Pi*
            (((2*I)*Sech[(-6*m1 + I*Pi)/2])/E^((I*m2*(-6*m1 + I*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (3*I)*Pi)/2])/E^((I*m2*(-6*m1 + (3*I)*Pi))/
                Pi) + ((2*I)*Sech[(-6*m1 + (5*I)*Pi)/2])/
              E^((I*m2*(-6*m1 + (5*I)*Pi))/Pi) - 
             ((2*I)*Sech[(-6*m1 + (7*I)*Pi)/2])/E^((I*m2*(-6*m1 + (7*I)*Pi))/
                Pi) - (2*I)*E^m2*Sech[(6*m1 + (7*I)*Pi)/2] + 
             ((2*I)*Sech[(-6*m1 + (9*I)*Pi)/2])/E^((I*m2*(-6*m1 + (9*I)*Pi))/
                Pi) + (2*I)*E^(3*m2)*Sech[(6*m1 + (9*I)*Pi)/2] - 
             ((2*I)*Sech[(-6*m1 + (11*I)*Pi)/2])/E^((I*m2*(-6*m1 + 
                  (11*I)*Pi))/Pi) - (2*I)*E^(5*m2)*Sech[(6*m1 + (11*I)*Pi)/
                2] + (2*I)*E^(7*m2)*Sech[(6*m1 + (13*I)*Pi)/2] - 
             (2*I)*E^(9*m2)*Sech[(6*m1 + (15*I)*Pi)/2] + (2*I)*E^(11*m2)*
              Sech[(6*m1 + (17*I)*Pi)/2]))/((1 - E^(12*m2))*
            (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))))/E^(m1/2))/
       (4*(E^(-m1) - E^m1)*Pi)))/(12*Sqrt[6]) - 
   ((-I + (-1)^(1/6))*((E^((5*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((7*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((3*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(12*m1 + (2*I)*Pi)/12]*Sech[(-6*m1 + (3*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((9*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((3*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
        Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((7*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/12 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
        Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[m1]*Sech[(-6*m1 + (5*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((1/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
          (1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
        Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((11*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
        Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((3*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(m2/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((7*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((9*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^((11*m2)/2 + (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
        Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((3*m2)/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^(m2/2 + (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((9*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((11*m2)/2 + (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
       (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
        Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (3*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (9*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^(m2/2 + (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((11*m2)/2 + I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
        Sech[(6*m1 + (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + (5*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*Sech[(-6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*
           Pi))) + (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (1/12 - (I*m2)/Pi)*(-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
        Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[m1/2]*Sech[(6*m1 + (11*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (11*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (9*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (7*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (5*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          (3*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
          I*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (10*I)*Pi)/12]*
        Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (7*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (13*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (9*I)*(1/12 - (I*m2)/Pi)*
           Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (15*I)*Pi)/2])/
       (24*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) - 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (11*I)*(1/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
        Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
        (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi))) + 
      (E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/12 - (I*m2)/Pi)*
           (6*m1 + (6*I)*Pi) + (5*I)*(1/12 - (I*m2)/Pi)*Pi)*
        Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (17*I)*Pi)/2])/
       (4*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(1/12 - (I*m2)/Pi)*Pi)))))/6 + 
   ((-1)^(1/4)*(-1/864*(E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + 
           I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12])*(-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
            Sech[m1/2]) + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
          E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
            (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12])*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (864*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/12)*((E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + I*(1/4 - ((I/2)*m2)/Pi)*
              Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/4)*((E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]^2)/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(-6*m1 + I*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[m1]*Sech[(-6*m1 + I*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[m1/2]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (10*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (8*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (10*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (7*I)*Pi)/2]*Sech[(12*m1 + (13*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6] - 
      ((-1)^(5/12)*((E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (5*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (10*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (5*I)*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (17*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/4)*((E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (5*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
             (5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (10*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (5*I)*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (17*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
   ((-1)^(1/12)*(-1/864*(E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + 
           I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
         (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        ((1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
         (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      (E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
        (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2])*
        (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
         E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
         E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
         E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
       (864*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
        (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
      ((-1)^(1/12)*((E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (3*I)*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/4)*((E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (2*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (3*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + 
             (5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (8*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (6*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (8*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (3*I)*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (9*I)*Pi)/2]*Sech[(12*m1 + (15*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(1/4)*((E^((5*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((3*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((3*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (1/4 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(1/4 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (5*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((1/4 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
             (1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(1/4 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (10*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) - 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(1/4 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi))) + 
         (E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (1/4 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (5*I)*(1/4 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (17*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(1/4 - (I*m2)/Pi)*Pi)))))/Sqrt[6] + 
      ((-1)^(3/4)*((E^((5*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[m1/2]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((7*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (2*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (2*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((3*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]^2)/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(((-1/2*I)*m2*(-6*m1 + (3*I)*Pi))/Pi + (9*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (3*I)*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(-6*m1 + (3*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((9*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((7*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((3*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (4*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((7*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (4*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + I*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - (I*m2)/Pi)*(-6*m1 + I*Pi) + (5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(-6*m1 + I*Pi)/2]*
           Sech[(12*m1 + (4*I)*Pi)/12])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^(((-1/2*I)*m2*(-6*m1 + (5*I)*Pi))/Pi + (11*I)*(5/12 - ((I/2)*m2)/
                Pi)*Pi)*Sech[m1]*Sech[(-6*m1 + (5*I)*Pi)/2])/
          (24*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((5/12 - (I*m2)/Pi)*(-6*m1 + (5*I)*Pi) + 
             (5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[m1]*
           Sech[(-6*m1 + (5*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((11*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 - (6*I)*Pi)/12])/(144*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((3*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(m2/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((7*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((9*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (6*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (7*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (7*I)*Pi))*Sech[(12*m1 - (2*I)*Pi)/12]*
           Sech[(-6*m1 + (7*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + I*(5/12 - (I*m2)/Pi)*
              Pi)*Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 + (7*I)*Pi)/2])/
          (24*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((3*m2)/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (2*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(m2/2 + (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((9*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^((11*m2)/2 + (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (8*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^(((-1/2*I)*m2*(-6*m1 + (9*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (9*I)*Pi))*Sech[(12*m1 - (4*I)*Pi)/12]*
           Sech[(-6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (3*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (9*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^(m2/2 + (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 + (4*I)*Pi)/12]*Sech[(6*m1 - (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) - (E^((11*m2)/2 + I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12]*Sech[(6*m1 + (10*I)*Pi)/12])/
          (144*Sqrt[6]*(1 - E^(6*m2))*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
              Pi))) + (E^(((-1/2*I)*m2*(-6*m1 + (11*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (-6*m1 + (11*I)*Pi))*Sech[(12*m1 - (6*I)*Pi)/12]*
           Sech[(-6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (5*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[m1/2]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (11*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (9*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (2*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (7*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (4*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (5*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (6*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             (3*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (8*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
         (E^((5*m2)/2 - ((I/2)*m2*(6*m1 + (6*I)*Pi))/Pi + 
             I*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(12*m1 + (10*I)*Pi)/12]*
           Sech[(6*m1 + (11*I)*Pi)/2])/(24*Sqrt[6]*(1 - E^(6*m2))*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (7*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12]*
           Sech[(6*m1 + (13*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (9*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12]*
           Sech[(6*m1 + (15*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) - 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (11*I)*(5/12 - (I*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12]*
           Sech[(6*m1 + (17*I)*Pi)/2])/(24*Sqrt[6]*
           (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi))) + 
         (E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (5/12 - (I*m2)/Pi)*
              (6*m1 + (6*I)*Pi) + (5*I)*(5/12 - (I*m2)/Pi)*Pi)*
           Sech[(6*m1 + (11*I)*Pi)/2]*Sech[(12*m1 + (17*I)*Pi)/2])/
          (4*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))*
           (1 + E^((12*I)*(5/12 - (I*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6]))/
 E^(((11*I)/12)*Pi)


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M4_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(1 + 2*(-1)^(1/3) + (-1)^(2/3))/18


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M4_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
((1 + 2*(-1)^(1/3) + (-1)^(2/3))*E^(m1/2 + m2/2))/
  (108*(1 + E^m1)*(1 + E^m2)) - 
 ((-((-1)^(1/12)*Sqrt[6]) + (-1)^(3/4)*Sqrt[6])*
   E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[m1/2] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
    E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
    E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
    E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
    6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
       (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
  (216*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
 ((-1)^(1/4)*((-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
   (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (6*I)*Pi)/12] - 
    6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
     Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (10*I)*Pi)/12]))/
  (432*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
 (((-1)^(1/4)*Sqrt[6] - (-1)^(11/12)*Sqrt[6])*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
   (-(E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
    E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
    E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
    E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
    Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
     Sech[(6*m1 - (6*I)*Pi)/12] - 
    6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
       (4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
  (216*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
 ((-1)^(7/12)*(-1/12*((-1/6*(-1)^(1/3) - (-1)^(2/3)/6)*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
        E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
        E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
      (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    (((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]))/(72*Sqrt[6]*
      (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((-1)^(1/4)*(-1/72*((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
            Pi)) + ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    (((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
       E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
       Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
     (72*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    ((-1)^(1/4)*(((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
    ((-1)^(3/4)*(((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
 ((-1)^(3/4)*((-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
   (E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
    E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
    E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
    E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
    E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
    Sech[(6*m1 + (6*I)*Pi)/12] - 
    6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
       (6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
  (432*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
 ((-1)^(1/12)*((((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
       E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
       Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
     (72*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((-1/6*(-1)^(1/3) - (-1)^(2/3)/6)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
       E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
       Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
     (12*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((-1)^(3/4)*(((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    (((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
       E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
       E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
       Sech[(6*m1 + (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
     (72*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    ((-1)^(3/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
 ((-1)^(1/4)*((((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]))/(72*Sqrt[6]*
      (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((I/36)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
       E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
       Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
     (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((-1)^(3/4)*(((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    ((-1/6*(-1)^(1/3) - (-1)^(2/3)/6)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
       E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
       E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
       Sech[(6*m1 + (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
     (12*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
          Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(1/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] + 
 ((-1)^(5/12)*(((-1/36*I)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
       E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
       Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
     (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    ((-1/6*(-1)^(1/3) - (-1)^(2/3)/6)*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
        Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
        Sech[(6*m1 - (10*I)*Pi)/12]))/(12*Sqrt[6]*
      (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
    ((-1)^(3/4)*(-1/72*((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*
            Pi)) + ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
    (((-1)^(1/6) + (-1)^(5/6))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
      (E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
       E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
       E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
       E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
       E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
       Sech[(6*m1 + (6*I)*Pi)/12] - 
       6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
          (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
     (72*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
    ((-1)^(1/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(3/4)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
    ((-1)^(3/4)*(((-1)^(1/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
             (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(11/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
           Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
           Sech[(6*m1 - (10*I)*Pi)/12]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
       ((-1)^(7/12)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
       ((-1)^(5/12)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
         (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
          E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
          E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
          E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
          E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
          Sech[(6*m1 + (6*I)*Pi)/12] - 
          6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
             (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
        (72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6]


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M5_N0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
-1/9*((-1)^(1/12)*(1 + (-1)^(1/3))^2*(-1 - 2*(-1)^(1/3) + 2*(-1)^(2/3)))/
  Sqrt[6]


==> anc/mathematica_files/k6_analytic/k6_exactvalues/230715_Z_k6_M5_N1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(-1)^(3/4)*E^((I/4)*Pi)*
 (((-1)^(1/12)*(1 + (-1)^(1/3))^2*(-1 - 2*(-1)^(1/3) + 2*(-1)^(2/3))*
    E^(m1/2 + m2/2))/(54*Sqrt[6]*(1 + E^m1)*(1 + E^m2)) - 
  (((-1)^(1/6) - (-1)^(5/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
    (E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
     E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
     Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (8*I)*Pi)/12] - 
     6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
        (2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
   (72*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-2 - (-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
    (-Sech[m1/2] + E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (6*I)*Pi)/12] - 
     6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
      Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (10*I)*Pi)/12]))/(216*Sqrt[6]*
    (1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-2 - (-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
     E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
     E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
     Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*
      Sech[(6*m1 - (6*I)*Pi)/12] - 
     6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
        (4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
   (108*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) - 
  ((6*(-1)^(1/6) - 6*(-1)^(5/6))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
    (E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
     E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
     E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
     E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
     E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
     Sech[(6*m1 + (6*I)*Pi)/12] - 
     6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
        (6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
   (432*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(3/4)*(-1/216*((-((-1)^(1/4)*Sqrt[6]) + (-1)^(11/12)*Sqrt[6])*
        E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     (((-1)^(1/12) + (-1)^(5/12))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       (-Sech[m1/2] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((1/4 - ((I/2)*m2)/Pi)*
           (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
        E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
      (432*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((2*(-1)^(1/12)*Sqrt[6] - 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(3/4)*(-1/72*(((-1)^(1/3) + (-1)^(2/3))*
           E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
     ((-1)^(1/4)*((-1)^(1/3) + (-1)^(2/3))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       (E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
        Sech[(6*m1 + (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
      (432*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*(((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (12*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] + ((-1)^(1/4)*((((-1)^(1/6) + (-1)^(5/6))*
          E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(1/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
     ((-1)^(3/4)*((((-1)^(1/6) + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/3) + (-1)^(2/3))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6]))/Sqrt[6] + 
  ((-2 - (-1)^(1/3) + (-1)^(2/3))*E^(I*(1/12 - ((I/2)*m2)/Pi)*Pi)*
    (-(E^((8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
     E^((10*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
     E^((6*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
     E^((4*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
     E^((2*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
     Sech[(6*m1 + (8*I)*Pi)/12] - 
     6*E^((1/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
        (8*I)*(1/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
   (216*Sqrt[6]*(1 + E^((12*I)*(1/12 - ((I/2)*m2)/Pi)*Pi))) + 
  ((-1)^(5/12)*(-1/432*((-2*(-1)^(1/4)*Sqrt[6] - 2*(-1)^(7/12)*Sqrt[6])*
        E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((2*(-1)^(5/12)*Sqrt[6] + 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
        E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
         Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (10*I)*Pi)/12]))/(432*Sqrt[6]*
       (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-2*(-1)^(1/4)*Sqrt[6] + 2*(-1)^(11/12)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*(((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (12*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] - ((2*(-1)^(1/12)*Sqrt[6] - 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(3/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] - ((-1)^(3/4)*(-1/12*((-1/6 - (-1)^(1/3)/6)*
           E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
           6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (10*I)*Pi)/12]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] + ((-1)^(1/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*
            Pi)*(E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6]))/Sqrt[6] - 
  ((-1)^(7/12)*(-1/144*(((-1)^(1/12) + (-1)^(5/12))*
        E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)) + 
     ((I/432)*(-2*(-1)^(1/12)*Sqrt[6] + 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
        E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
         Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (10*I)*Pi)/12]))/
      (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-2*(-1)^(1/4)*Sqrt[6] + 2*(-1)^(11/12)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*(-1/72*(((-1)^(1/3) + (-1)^(2/3))*
           E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
           (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
     ((-1)^(1/4)*((-1)^(1/3) + (-1)^(2/3))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
        E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
        Sech[(6*m1 + (8*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
      (432*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*(-1/12*((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*
             Pi)*(E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
            E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
            Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
             Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*
               Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
            6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (2*I)*
                (5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
          (Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
           6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (10*I)*Pi)/12]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) + ((-1)^(7/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] + ((-1)^(1/4)*(((1/6 - (-1)^(2/3)/6)*
          E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] - ((-1)^(3/4)*(((1/6 - (-1)^(2/3)/6)*
          E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
           6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (10*I)*Pi)/12]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/3) + (-1)^(2/3))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6]))/Sqrt[6] - 
  ((-1)^(1/4)*(-1/432*(((-1)^(7/12) + (-1)^(11/12))*
        E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
         E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
         E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
          Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (10*I)*Pi)/12]))/
       (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)) - 
     ((-2*(-1)^(1/4)*Sqrt[6] - 2*(-1)^(7/12)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     (((-1)^(1/12) + (-1)^(5/12))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       (E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
        E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
        Sech[(6*m1 + (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
      (144*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*((((-1)^(1/6) + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/3) + (-1)^(2/3))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
     ((-((-1)^(1/4)*Sqrt[6]) + (-1)^(11/12)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
      (216*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-Sech[m1/2] + E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*
              (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
         (72*Sqrt[6]*(1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(5/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(36*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] - ((-1)^(3/4)*(((1/6 - (-1)^(2/3)/6)*
          E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
           6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
            Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (10*I)*Pi)/12]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*
                E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*
                Sech[(6*m1 + (7*I)*Pi)/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
             (1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)) - 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/3) + (-1)^(2/3))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-Sech[m1/2] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                 (6*m1 + (6*I)*Pi))*Sech[(6*m1 + (7*I)*Pi)/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (10*I)*Pi)/12]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-Sech[m1/2] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi))*Sech[
                (6*m1 + (7*I)*Pi)/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (8*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (10*I)*Pi)/12]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(7/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1)^(5/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] + ((-1)^(1/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*
            Pi)*(-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((1/6 - (-1)^(2/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/6) + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6]))/Sqrt[6] + 
  ((-1)^(1/12)*(-1/432*(((-1)^(7/12) + (-1)^(11/12))*
        E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[(6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
         E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
         E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
         E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/12] - 
         6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
            (2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
       (1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)) - 
     ((2*(-1)^(5/12)*Sqrt[6] + 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
          Sech[m1/2]) + E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/2]))/
      (432*Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((I/432)*(-2*(-1)^(1/12)*Sqrt[6] + 2*(-1)^(3/4)*Sqrt[6])*
       E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[m1/2] - E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (2*I)*Pi)/12] - E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*
         Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
      (Sqrt[6]*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) - 
     ((-1)^(1/4)*((((-1)^(1/6) + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(11/12)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(1/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/Sqrt[6] - 
     (((-1)^(1/12) + (-1)^(5/12))*E^(I*(1/4 - ((I/2)*m2)/Pi)*Pi)*
       (-(E^((8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
        E^((10*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
        E^((6*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
        E^((4*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
        E^((2*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
        Sech[(6*m1 + (8*I)*Pi)/12] - 
        6*E^((1/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
           (8*I)*(1/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
      (432*(1 + E^((12*I)*(1/4 - ((I/2)*m2)/Pi)*Pi))) + 
     ((-1)^(1/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-1/6 - (-1)^(1/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] - ((-1)^(3/4)*(((1/6 - (-1)^(2/3)/6)*
          E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (4*I)*Pi)/12] - E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (9*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((I/36)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
               E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                   ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
               E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                  12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (9*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        ((-I + (-1)^(1/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - Sech[(6*m1 + (2*I)*Pi)/12] + E^((6*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (8*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (9*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(1/4)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (8*I)*Pi)/
                 12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (9*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) - 
           ((-1)^(3/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(1/4)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6] + ((-1)^(3/4)*(((-I + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*
            Pi)*(-(E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
           Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (11*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((1/6 - (-1)^(2/3)/6)*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
           E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
           Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (13*I)*Pi)/2]))/(12*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) - 
        ((-1)^(3/4)*(-1/72*((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
              (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
               E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                  12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                 12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                   (6*m1 + (6*I)*Pi) + (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
                Sech[(6*m1 + (11*I)*Pi)/2]))/(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi)) - ((-1)^(1/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*
                  Pi)*Sech[m1/2]) + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/
                12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - 
                  ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(7/12 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(11/12)*
             E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*(E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[m1/2] - E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 - (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (2*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/
                   Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - 
              Sech[(6*m1 + (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (13*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] + 
        (((-1)^(1/6) + (-1)^(5/6))*E^(I*(5/12 - ((I/2)*m2)/Pi)*Pi)*
          (-(E^((8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
           E^((10*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
           E^((6*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
           E^((4*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (4*I)*Pi)/12] + 
           E^((2*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - 
           Sech[(6*m1 + (8*I)*Pi)/12] - 6*E^((5/12 - ((I/2)*m2)/Pi)*(6*m1 + 
                (6*I)*Pi) + (8*I)*(5/12 - ((I/2)*m2)/Pi)*Pi)*
            Sech[(6*m1 + (15*I)*Pi)/2]))/(72*Sqrt[6]*
          (1 + E^((12*I)*(5/12 - ((I/2)*m2)/Pi)*Pi))) + 
        ((-1)^(1/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] + E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] - 
              E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/
                 12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (4*I)*Pi)/12] - Sech[(6*m1 + (6*I)*Pi)/12] - 
              6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + (6*I)*
                  (3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (13*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6] - 
        ((-1)^(11/12)*(((-1)^(3/4)*E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 - (4*I)*Pi)/12] - Sech[(6*m1 + (4*I)*Pi)/12] + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (6*I)*Pi)/
                 12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (11*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(1/4)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/12] + 
              E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (2*I)*Pi)/12] - 
              E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (4*I)*Pi)/12] - 
              Sech[(6*m1 + (4*I)*Pi)/12] + E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 - (6*I)*Pi)/12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*
                  (6*m1 + (6*I)*Pi) + (4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (11*I)*Pi)/2]))/(72*(1 + E^((12*I)*(3/4 - 
                 ((I/2)*m2)/Pi)*Pi))) + ((-1)^(3/4)*
             E^(I*(7/12 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(7/12 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((7/12 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(7/12 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/
                 2]))/(72*(1 + E^((12*I)*(7/12 - ((I/2)*m2)/Pi)*Pi))) + 
           ((-1)^(11/12)*E^(I*(3/4 - ((I/2)*m2)/Pi)*Pi)*
             (-(E^((8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[m1/2]) + 
              E^((10*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 - (2*I)*Pi)/
                 12] + E^((6*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[
                (6*m1 + (2*I)*Pi)/12] - E^((4*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*
               Sech[(6*m1 + (4*I)*Pi)/12] + E^((2*I)*(3/4 - ((I/2)*m2)/Pi)*
                 Pi)*Sech[(6*m1 + (6*I)*Pi)/12] - Sech[(6*m1 + (8*I)*Pi)/
                12] - 6*E^((3/4 - ((I/2)*m2)/Pi)*(6*m1 + (6*I)*Pi) + 
                 (8*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)*Sech[(6*m1 + (15*I)*Pi)/2]))/
            (72*(1 + E^((12*I)*(3/4 - ((I/2)*m2)/Pi)*Pi)))))/Sqrt[6]))/
      Sqrt[6]))/Sqrt[6])


==> anc/mathematica_files/k6_analytic/recursion_analytic_k6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28742,        743]
NotebookOptionsPosition[     27944,        722]
NotebookOutlinePosition[     28380,        739]
CellTagsIndexPosition[     28337,        736]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"Quit", "[", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9033051407784853`*^9, 3.903305141810952*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902306208328227*^9, 3.902306212987035*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"k", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"tc", "=", 
    RowBox[{"2", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tc", "=", 
     RowBox[{"2", "*", "60", "*", "60"}]}], ";"}], "\[IndentingNewLine]", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nNmax", "=", "1"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F1IU3EcxvGTaC1xQqFY20mOGGY1lyXMcEs4ljkzXJOoGBNCWqZmrbag
rZ2xkmVlihXagmlWvpZpCKU3bSiBC7zY6jSoLSuX9EInRFNTbPT//S4ePvBc
ftMqzpYZYiiKkpOB4n/vLy0kCaw1U2kDPd2qetDCaNF9GscM2Pi5AT2t88Yu
EqN5k2heaaP6QbLAqkrOl4DfJ9bbQY2XRiOBLQM9EoG9c7gcdd2PneglNh0c
Qu11bAAMKw6gq1c9/gH66QC67u12Q4pUYJUSD3rRxos3EAt08+ifJnrHRqIq
OQcVSacawDdd86g/I/0j+NelQEN+q19KvLrHiYaNCdXOTQJ77V0+OuWeNYGj
PrEZrNbHB93ESqoDLR789hX0RdZMg3LH5TmwIxxCZ16KZG3w+xi0U2HihokU
Z7GDw4WnXKDstQNlnt/KHSF6+h/tBmeNiUVgUPlTjda2VoFn4tpRJr6OA1f4
T6i+MroEjnHyZfA47c0ZJWYthdAyXn0SbEnUoyesrU6wtvkJ+kG39+71VIFd
W5DuAt0JfC947EYUfZadtNXLCOzve53oIcuF/eDN5Stot7bw1c7NAvvrYfk4
uPg0zrCLWPolBQ2e88gGiEe2SbJAfjq7ChyLOYouuMfTBolzbQF0skJB1eSS
XplFqKQ+kmEkptIraLOJNZmJNSPFqCa/3waatS9QW1ffbVA0xLWA/wFEc2IF

  "],
 CellLabel->"In[2]:=",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", "2", "*", 
     RowBox[{"Cosh", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iI", "[", 
    RowBox[{"mM_", ",", "n_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Exp", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"m1", "-", "m2"}], ")"}], "*", "n"}], "2"], "]"}], "-", 
    RowBox[{
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{"2", "*", "\[Pi]", "*", "I", "*", "mM"}], "k"], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "n"], "*", 
     RowBox[{"Exp", "[", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"m1", "+", "m2"}], ")"}], "*", "n"}], "2"], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"kK0", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"lL1", "[", "n_", "]"}], ":=", 
   FractionBox[
    RowBox[{"k", "*", "n", "*", 
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"kK1", "[", "n_", "]"}], ":=", 
    FractionBox[
     RowBox[{"k", "*", "n", "*", 
      RowBox[{"(", 
       RowBox[{"n", "+", "1"}], ")"}]}], "2"]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"zZ0", "[", "0", "]"}], "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"zZp", "[", 
         RowBox[{"mM", ",", "0"}], "]"}], "=", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Exp", "[", 
            RowBox[{"\[Pi]", "*", "I", "*", 
             RowBox[{"(", 
              RowBox[{
               FractionBox[
                SuperscriptBox["mM", "3"], 
                RowBox[{"3", "*", "k"}]], "+", 
               FractionBox[
                SuperscriptBox["mM", "2"], "2"], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"11", "*", "k"}], "12"]}], "+", 
                  FractionBox["1", "2"], "-", 
                  FractionBox["1", 
                   RowBox[{"6", "*", "k"}]]}], ")"}], "*", "mM"}]}], ")"}]}], 
            "]"}], "*", 
           SuperscriptBox["I", 
            RowBox[{
             FractionBox[
              SuperscriptBox["mM", "2"], "2"], "-", "mM"}]], "*", 
           RowBox[{"Exp", "[", 
            RowBox[{"-", 
             FractionBox[
              RowBox[{"\[Pi]", "*", "I", "*", "mM", "*", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["mM", "2"], "-", "1"}], ")"}]}], 
              RowBox[{"6", "*", "k"}]]}], "]"}], "*", 
           SuperscriptBox["k", 
            RowBox[{"-", 
             FractionBox["mM", "2"]}]], "*", 
           RowBox[{"Product", "[", 
            RowBox[{
             RowBox[{"Product", "[", 
              RowBox[{
               RowBox[{"2", "*", 
                RowBox[{"Sin", "[", 
                 FractionBox[
                  RowBox[{"\[Pi]", "*", 
                   RowBox[{"(", 
                    RowBox[{"r", "-", "s"}], ")"}]}], "k"], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"s", ",", "1", ",", 
                 RowBox[{"r", "-", "1"}]}], "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "1", ",", "mM"}], "}"}]}], "]"}]}], "//", 
          "FullSimplify"}], ")"}]}], ";"}], "\[IndentingNewLine]", ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"mM", ",", "1", ",", 
       RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"hH", "[", 
          RowBox[{"0", ",", "nN"}], "]"}]], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             SuperscriptBox["rR", 
              RowBox[{"k", "*", "n"}]], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{
               RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
             RowBox[{"zZp", "[", 
              RowBox[{"1", ",", 
               RowBox[{"nN", "-", "1", "-", "n"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "0", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"iI", "[", 
              RowBox[{"0", ",", 
               RowBox[{
                RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
             RowBox[{"zZ0", "[", "n", "]"}], "*", 
             RowBox[{"zZ0", "[", 
              RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", 
              RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"ftemp", "=", 
       RowBox[{"CoefficientList", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"zZ0", "[", "nN", "]"}], "*", 
          SuperscriptBox["rR", 
           RowBox[{"kK0", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", 
            RowBox[{"a", "-", "1", "-", 
             RowBox[{"kK0", "[", "nN", "]"}]}], "]"}], "=", 
           RowBox[{"TimeConstrained", "[", 
            RowBox[{
             RowBox[{"FullSimplify", "[", 
              RowBox[{"ftemp", "[", 
               RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
             RowBox[{"ftemp", "[", 
              RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", ")"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "1", ",", 
          RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], "+", 
           RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PutAppend", "[", 
           RowBox[{
            RowBox[{"f", "[", "a", "]"}], ",", 
            RowBox[{"StringJoin", "[", 
             RowBox[{"\"\<ZkM_k\>\"", ",", 
              RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M0_N\>\"", ",", 
              
              RowBox[{"ToString", "[", "nN", "]"}], ",", 
              "\"\<_fSimplified_a\>\"", ",", 
              RowBox[{"If", "[", 
               RowBox[{
                RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                RowBox[{"ToString", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<m\>\"", ",", 
                  RowBox[{"ToString", "[", 
                   RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
              "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"-", 
           RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
          RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"zZ0", "[", "nN", "]"}], "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a", "]"}], "*", 
          SuperscriptBox["rR", "a"]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", 
            RowBox[{"kK0", "[", "nN", "]"}]}], ",", 
           RowBox[{"lL0", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Clear", "[", "f", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"aa", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "+", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"aa", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"bb", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"hH", "[", 
              RowBox[{"mM", ",", "nN"}], "]"}]}], "*", 
            RowBox[{"zZp", "[", 
             RowBox[{"mM", ",", "0"}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"cc", "[", "1", "]"}], "=", 
       RowBox[{"zZ0", "[", "0", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"cc", "[", "mM", "]"}], "=", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"mM", "-", "1"}], ",", "0"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mat", "=", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"PadRight", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"bb", "[", "1", "]"}], ",", 
              RowBox[{"cc", "[", "1", "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"PadRight", "[", 
            RowBox[{
             RowBox[{"PadLeft", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"aa", "[", "mM", "]"}], ",", 
                 RowBox[{"bb", "[", "mM", "]"}], ",", 
                 RowBox[{"cc", "[", "mM", "]"}]}], "}"}], ",", 
               RowBox[{"mM", "+", "1"}]}], "]"}], ",", 
             RowBox[{"k", "-", "1"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"mM", ",", "2", ",", 
             RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"PadLeft", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"aa", "[", 
               RowBox[{"k", "-", "1"}], "]"}], ",", 
              RowBox[{"bb", "[", 
               RowBox[{"k", "-", "1"}], "]"}]}], "}"}], ",", 
            RowBox[{"k", "-", "1"}]}], "]"}], "}"}]}], "\[IndentingNewLine]", 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", "1", "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{"1", ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{"1", ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"2", ",", "n"}], "]"}], "*", 
           RowBox[{"zZ0", "[", 
            RowBox[{"nN", "-", "n"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "0", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"d", "[", "mM", "]"}], "=", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"iI", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{
                  RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{"mM", ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "+", "1"}], ",", "n"}], "]"}], "*", 
               RowBox[{"zZp", "[", 
                RowBox[{
                 RowBox[{"mM", "-", "1"}], ",", 
                 RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}], 
         "\[IndentingNewLine]", ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "2", ",", 
          RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "[", 
        RowBox[{"k", "-", "1"}], "]"}], "=", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"iI", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{
              RowBox[{"2", "*", "n"}], "-", "nN"}]}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", "n"}], "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "1"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", 
            RowBox[{"nN", "-", "1"}]}], "}"}]}], "]"}], "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           SuperscriptBox["rR", 
            RowBox[{
             RowBox[{"-", "k"}], "*", "n"}]], "*", 
           RowBox[{"zZ0", "[", "n", "]"}], "*", 
           RowBox[{"zZp", "[", 
            RowBox[{
             RowBox[{"k", "-", "2"}], ",", 
             RowBox[{"nN", "-", "n"}]}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"n", ",", "1", ",", "nN"}], "}"}]}], "]"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"dvec", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"d", "[", "mM", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"mM", ",", "1", ",", 
           RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"matinv", "=", 
       RowBox[{"Inverse", "[", "mat", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"zZpNvec", "=", 
       RowBox[{"matinv", ".", "dvec"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"ftemp", "=", 
           RowBox[{"CoefficientList", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"zZpNvec", "[", 
               RowBox[{"[", "mM", "]"}], "]"}], "*", 
              SuperscriptBox["rR", 
               RowBox[{"kK1", "[", "nN", "]"}]]}], ",", "rR"}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", 
                RowBox[{"a", "-", "1", "-", 
                 RowBox[{"kK1", "[", "nN", "]"}]}], "]"}], "=", 
               RowBox[{"TimeConstrained", "[", 
                RowBox[{
                 RowBox[{"FullSimplify", "[", 
                  RowBox[{"ftemp", "[", 
                   RowBox[{"[", "a", "]"}], "]"}], "]"}], ",", "tc", ",", 
                 RowBox[{"ftemp", "[", 
                  RowBox[{"[", "a", "]"}], "]"}]}], "]"}]}], ";"}], "\n", 
             ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", "1", ",", 
              RowBox[{"Length", "[", "ftemp", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"f", "[", "a", "]"}], "=", "0"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], "+", 
               RowBox[{"Length", "[", "ftemp", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"(", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"PutAppend", "[", 
               RowBox[{
                RowBox[{"f", "[", "a", "]"}], ",", 
                RowBox[{"StringJoin", "[", 
                 RowBox[{"\"\<ZprimekM_k\>\"", ",", 
                  RowBox[{"ToString", "[", "k", "]"}], ",", "\"\<_M\>\"", ",", 
                  RowBox[{"ToString", "[", "mM", "]"}], ",", "\"\<_N\>\"", 
                  ",", 
                  RowBox[{"ToString", "[", "nN", "]"}], ",", 
                  "\"\<_fSimplified_a\>\"", ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{"a", "\[GreaterEqual]", "0"}], ",", 
                    RowBox[{"ToString", "[", "a", "]"}], ",", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{"\"\<m\>\"", ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{"-", "a"}], "]"}]}], "]"}]}], "]"}], ",", 
                  "\"\<.m\>\""}], "]"}]}], "]"}], ";"}], 
             "\[IndentingNewLine]", ")"}], ",", 
            RowBox[{"{", 
             RowBox[{"a", ",", 
              RowBox[{"-", 
               RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
              RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"zZp", "[", 
            RowBox[{"mM", ",", "nN"}], "]"}], "=", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"f", "[", "a", "]"}], "*", 
              SuperscriptBox["rR", "a"]}], ",", 
             RowBox[{"{", 
              RowBox[{"a", ",", 
               RowBox[{"-", 
                RowBox[{"kK1", "[", "nN", "]"}]}], ",", 
               RowBox[{"lL1", "[", "nN", "]"}]}], "}"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"mM", ",", "1", ",", 
          RowBox[{"k", "-", "1"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "*)"}], "\n", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<N=\>\"", ",", "nN", ",", "\"\<    \>\"", ",", 
        RowBox[{"DateString", "[", "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ")"}], ",", 
    RowBox[{"{", 
     RowBox[{"nN", ",", "1", ",", "nNmax"}], "}"}]}], "]"}], ";"}]}], "Input",\

 CellChangeTimes->{
  3.902305991691889*^9, {3.9023061999855213`*^9, 3.902306204075898*^9}, 
   3.902308254446157*^9, {3.902308633571725*^9, 3.902308636948221*^9}, {
   3.9033046674297132`*^9, 3.9033046863899603`*^9}, {3.903304761132141*^9, 
   3.903304774028922*^9}, {3.903304813939028*^9, 3.903304866605155*^9}, {
   3.90330509429291*^9, 3.9033051316110477`*^9}, {3.903305161728683*^9, 
   3.903305164722224*^9}, {3.9033055674765997`*^9, 3.903305588811166*^9}, {
   3.9033058338872232`*^9, 3.903305834887782*^9}, {3.9033065434107237`*^9, 
   3.903306545281704*^9}, {3.903654446510923*^9, 3.903654448339581*^9}, {
   3.903654504921549*^9, 3.9036545473474894`*^9}, {3.903654585844771*^9, 
   3.903654587397591*^9}, {3.9036547468782997`*^9, 3.9036547714134417`*^9}, {
   3.904992978677917*^9, 3.90499298022761*^9}, {3.906288758287084*^9, 
   3.906288901525326*^9}, {3.90628896819407*^9, 3.9062889867832317`*^9}, {
   3.9062905588263083`*^9, 3.9062906014098053`*^9}, {3.906290738059668*^9, 
   3.906290751015877*^9}, {3.9062909708696737`*^9, 3.906290972540917*^9}, {
   3.9062910724314013`*^9, 3.906291072784377*^9}, 3.9065177181575317`*^9, {
   3.906517838245098*^9, 3.906517847085589*^9}, {3.9065221721518393`*^9, 
   3.906522199106226*^9}, {3.906526831479146*^9, 3.906526841624707*^9}, {
   3.907791614093049*^9, 3.907791673042657*^9}, {3.907791714464135*^9, 
   3.9077917189803667`*^9}, {3.9083245691598873`*^9, 3.908324590870311*^9}, {
   3.911289764250421*^9, 3.91128977031973*^9}, {3.911289815431468*^9, 
   3.911289816489887*^9}, {3.9112898547877007`*^9, 3.911289857199809*^9}, {
   3.9112898928357553`*^9, 3.911289920616576*^9}, {3.9112899831583853`*^9, 
   3.911289985030321*^9}, {3.9112900344435797`*^9, 3.911290205500587*^9}, {
   3.91129031284398*^9, 3.9112903427417088`*^9}, {3.911290384881812*^9, 
   3.911290385171631*^9}, 3.9112916524597607`*^9, {3.911537421435252*^9, 
   3.911537453180389*^9}, {3.9115374895416107`*^9, 3.9115375445700693`*^9}, {
   3.911537583598618*^9, 3.911537636881627*^9}, {3.9115376900134697`*^9, 
   3.911538038350492*^9}, {3.911542240295535*^9, 3.91154224127575*^9}, {
   3.91154507217811*^9, 3.911545155843019*^9}, {3.91154552672547*^9, 
   3.9115455599868393`*^9}, {3.911545591768785*^9, 3.9115456451545477`*^9}, {
   3.921368887871476*^9, 3.921369084685665*^9}, {3.9213725479581842`*^9, 
   3.921372604800551*^9}, 3.921372797500881*^9, {3.9213728434189034`*^9, 
   3.921372978330101*^9}, {3.9213730874884577`*^9, 3.921373109140752*^9}, {
   3.9213732289232693`*^9, 3.921373249543482*^9}, {3.921373328933181*^9, 
   3.921373331587687*^9}, {3.921373519426632*^9, 3.9213735199116163`*^9}, {
   3.921373554131199*^9, 3.92137358157218*^9}, {3.921378931466496*^9, 
   3.9213789380576143`*^9}, {3.921378969851542*^9, 3.921379111395505*^9}, {
   3.921379197031418*^9, 3.921379336758189*^9}, {3.921379371513361*^9, 
   3.9213795831387377`*^9}, 3.9213803942827387`*^9, 3.9213804453965387`*^9, {
   3.921388388477775*^9, 3.921388392072205*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"N=\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"    \"\>", 
   "\[InvisibleSpace]", "\<\"Sat 6 Apr 2024 18:39:11\"\>"}],
  SequenceForm["N=", 1, "    ", "Sat 6 Apr 2024 18:39:11"],
  Editable->False]], "Print",
 CellChangeTimes->{3.9115451660468273`*^9, 3.911545197132073*^9, 
  3.9115456849453278`*^9, 3.921321624216681*^9, 3.921369107038761*^9, 
  3.921372994258951*^9, 3.921373132272601*^9, 3.921373258932061*^9, 
  3.921373341195539*^9, 3.921373542638773*^9, 3.921373598601624*^9, 
  3.9213796494673033`*^9, 3.921380489273603*^9, 3.9213845098606157`*^9, 
  3.9213884192110653`*^9, 3.9213884591788273`*^9, 3.921388526616105*^9, 
  3.9213887519161263`*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"e73cafd3-f0ae-43c3-a314-dcafbd2d53a2"]
}, Open  ]]
},
WindowSize->{1680, 997},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"207f8f53-71e8-49de-9079-09b692b56913"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 217, 4, 30, "Input",ExpressionUUID->"2d8233b9-6fd2-4e21-9a66-5aab413a1957"],
Cell[778, 26, 267, 5, 30, "Input",ExpressionUUID->"bc02dc78-d5e9-48c9-bbdc-b30b33d72f4d"],
Cell[1048, 33, 1290, 29, 136, "Input",ExpressionUUID->"f4ac481a-97f4-4d37-8c74-7e0d8352c0ec"],
Cell[CellGroupData[{
Cell[2363, 66, 24734, 635, 1701, "Input",ExpressionUUID->"de1c3f7e-d98c-4640-8560-8cbbdee47169"],
Cell[27100, 703, 828, 16, 24, "Print",ExpressionUUID->"e73cafd3-f0ae-43c3-a314-dcafbd2d53a2"]
}, Open  ]]
}
]
*)



==> anc/mathematica_files/k6_analytic/sample_results/ZkM_k6_M0_N1_fSimplified_a0.m <==
(Sech[m1/2]*Sech[m2/2])/24


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_a0.m <==
((-1)^(1/9)*((3*I)*(I + Sqrt[3])*(-1 - 2*Cosh[m2] + 
     Cosh[m1]*(-2 + 4*Cosh[m2])) + (3 + I*Sqrt[3])*Csch[m1]*Csch[m2]*
    (1 + 2*Cosh[2*m1] - 2*((3 + 6*Cosh[m1])*Cosh[m2] + 
       (1 - 2*Cosh[m1])*Cosh[2*m2])*Sinh[m1/2]^2)))/
 (72*Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am5.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M1_N1_fSimplified_am6.m <==
((-1)^(5/18)*Csch[3*m1]*Csch[3*m2])/(4*Sqrt[6])


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_a0.m <==
((-1)^(2/9)*((-3*I)*Sqrt[3]*Csch[m1/2]*Csch[m2/2] - 
   6*(1 + Cosh[m1] + Cosh[m2])*Sech[m1/2]*Sech[m2/2] + 
   (16*I)*Sqrt[3]*Sinh[m1/2]*Sinh[m2/2]))/(144*(1 + 2*Cosh[2*m1])*
  (1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am5.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M2_N1_fSimplified_am6.m <==
-1/12*((-1)^(5/9)*(Cosh[(m1 - m2)/2] + (-1)^(1/3)*Cosh[(m1 + m2)/2])*
  Csch[3*m1]*Csch[3*m2])


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_a0.m <==
((4*I)*Sqrt[3] - 6*Coth[m2]*Csch[m1] - 3*(2*Coth[m1] + Csch[m1])*Csch[m2])/
 (72*Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am5.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M3_N1_fSimplified_am6.m <==
((-4*I)*Sqrt[3] - 6*Coth[m2]*Csch[m1] - 3*(2*Coth[m1] + Csch[m1])*Csch[m2])/
 (72*Sqrt[2]*(1 + 2*Cosh[2*m1])*(1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_a0.m <==
((-1)^(1/9)*((-1)^(1/3)*Cosh[(m1 - m2)/2] + Cosh[(m1 + m2)/2])*Csch[3*m1]*
  Csch[3*m2])/12


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am5.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M4_N1_fSimplified_am6.m <==
((-1)^(5/18)*(3*Sqrt[3]*Csch[m1/2]*Csch[m2/2] + 
   (6*I)*(1 + Cosh[m1] + Cosh[m2])*Sech[m1/2]*Sech[m2/2] - 
   16*Sqrt[3]*Sinh[m1/2]*Sinh[m2/2]))/(144*(1 + 2*Cosh[2*m1])*
  (1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_a0.m <==
-1/4*((-1)^(13/18)*Csch[3*m1]*Csch[3*m2])/Sqrt[6]


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am1.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am2.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am3.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am4.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am5.m <==
0


==> anc/mathematica_files/k6_analytic/sample_results/ZprimekM_k6_M5_N1_fSimplified_am6.m <==
((-1)^(1/18)*Csch[m1]*Csch[m2]*(-3*I + Sqrt[3] + 
   2*(-3*I + Sqrt[3])*Cosh[2*m1] - 2*(-3*I + Sqrt[3])*
    ((3 + 6*Cosh[m1])*Cosh[m2] + (1 - 2*Cosh[m1])*Cosh[2*m2])*Sinh[m1/2]^2 + 
   3*(I + Sqrt[3])*(Sinh[2*m1]*(Sinh[m2] - Sinh[2*m2]) + 
     Sinh[m1]*(Sinh[m2] + Sinh[2*m2]))))/(72*Sqrt[2]*(1 + 2*Cosh[2*m1])*
  (1 + 2*Cosh[2*m2]))


==> anc/mathematica_files/readme.txt <==
k1_analytic/recursion_analytic_k1.nb,
k2_analytic/recursion_analytic_k2.nb,
k3_analytic/recursion_analytic_k3.nb, ...

are the Mathematica codes to generate expansion coefficients f_a(N) (or f_a^{(M)} for M≥2) of exact values of Z_{k,M}'(N) (eq(4.16)) via recursion relations (eq(4.12); eq(4.18) and eq(4.19)).

%%%%%%%%%%

Mathematica code for k≥4 is generated by modifying the third line

k = 3;

in k3_analytic/recursion_analytic_k3.nb 

%%%%%%%%%%

Format of output files is ".m" with filenames

ZkM_k${k}_M0_N${N}_fSimplified_a${a}.m    (if M=0, a≥0)
ZkM_k${k}_M0_N${N}_fSimplified_am${-a}.m    (if M=0, a<0)
ZprimekM_k${k}_M${M}_N${N}_fSimplified_a${a}.m    (if M>0, a≥0)
ZprimekM_k${k}_M${M}_N${N}_fSimplified_am${-a}.m    (if M>0, a<0)

Samples of output files are included in k${k}_analytic/sample_results/

%%%%%%%%%%%%%%%%%%%%

k${k}_analytic/k${k}_exactvalues/230715_Z_k${k}_M${M}_N${N}.m

are exact values of partition function Z_{k,M}(N) calculated by the method of 2012.07211v2

%%%%%%%%%%

k${k}_analytic/comparison_with_201207211v2_k${k}.nb 

are the Mathematica code to compare the exact values of Z_{k,M}'(N) generated by the recursion relation with those generated by the method of 2012.07211v2.

%%%%%%%%%%%%%%%%%%%%

